Similarity Problems in High Dimensions

The main contribution of this dissertation is the introduction of new or improved approximation algorithms and data structures for several similarity search problems. We examine the furthest neighbor query, the annulus query, distance sensitive membership, nearest neighbor preserving embeddings and set similarity queries in the large-scale, high-dimensional setting.

==> fastnn/my_constants.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.4' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     55548,       1252]
NotebookOptionsPosition[     53850,       1191]
NotebookOutlinePosition[     54218,       1207]
CellTagsIndexPosition[     54175,       1204]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"p", "+", "1"}], ")"}], "/", "\[ExponentialE]"}], "]"}], "^",
       "p"}], ",", 
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"p", "+", 
          RowBox[{"9", "/", "10"}]}], ")"}], "/", "\[ExponentialE]"}], "]"}], 
      "^", "p"}], ",", 
     RowBox[{
      RowBox[{"Sqrt", "[", 
       RowBox[{"\[ExponentialE]", "/", "\[Pi]"}], "]"}], 
      RowBox[{
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"p", "+", "1"}], ")"}], "/", "\[ExponentialE]"}], "]"}], 
       "^", "p"}]}], ",", 
     RowBox[{
      RowBox[{"2", "^", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"p", "-", "2"}], ")"}], "/", "2"}], "}"}]}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"p", "+", "1"}], ")"}], "/", "2"}], "]"}], "/", 
        RowBox[{"Gamma", "[", 
         RowBox[{"3", "/", "2"}], "]"}]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"p", ",", "2", ",", "4"}], "}"}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", "\"\<Expressions\>\""}]}], 
  "]"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwdzFsog2EAxvGPUqOcUqIp20gNMYdisxuHIhGtaJFWi7k0xYWxXVAbMxKN
wsUiltOWWJJjk+U0WtZoaUxzak1Ko+T0Pe/F06/+Fw9b2iZqCaUoik0PxtfW
c6Nm/cWsuUAuvLdrBXDNoxBCjq1ADivukjqgePtzDvYP8YzQrG/dgM4B3j5M
tyQfwnFlKjGzKu0Cqn6ar+B3eOwt+WlwEk/+mInRtG+8bCZULQVa4LmOksHJ
z9E+KHoM00DPWIIBOiM5xCT35BEM9eacQcV5d14MbXswMx/KgtY6WKm2tUJP
VmEXVKboFLD2NaSXdHmWBm7qfhfgaWfYIoyJON6CPYPrB3DZyXJAk8t1DSWS
oWcoXW18gay1poKVeX+xayqaDxO+dksg43q4FJbtTCSaaKmMFSbUTxsKoSVf
IIQ31cFuaDT09UAxd2QG7vnMxGe7WmWmdcTF9cKq/vkBSD3sa0nfbZuAcoaR
KChfdUAOP9UNDdYiL1zQXPpg8L3GDz+UT8R/piYVdQ==
  "]],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{{{}, {}, {
        Directive[
         Opacity[1.], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJwVxXk4lHkAB/B3Zgwz7xhvaqTZtoOlRWWpKKTf11FReKImRz1stliTIunR
1lORHNVaskg21+aRyJXVdljreLJCoouOpVQyg2poxhFm2z8+z8cgMMxrD5ui
KPcv/n9V+BHulyC2cCyNLlIQqbEq24FF4X7AjYCUKwqS/+yAdSybQkG2q11e
sYLorA8J1uRSMM1o21d3VUEGxD53tWkKObK/69iVCvJbo1WSWERB6HjLIPmm
grD1FaKVJhR8psWDTS0K0vlXsFHQFgrP47+KqhpWkFw3Oi75MoVJZUhQpd0I
OZVhYzsyTsEz8aLVroQRsqq51L7GhQWPmfwpyaMRomfXddI1l4Wtc5QvJs1G
iTAk6etZH1mwCAp9+ub4KFndPT52YSMbp9iqQw7/jpKl310xOJvNxs3Fex4f
sv9ErB36c6uH2QjXO/bsp6xPJCKtO+CSMwc1Kx7M53KU5M7v3pEt6RyIeDvi
lv+oJH2Z87t83nJgaFmR29yuJJYdaUeL7TRw3jTdS+SoIucbsiKtftbAitzE
5hOVKmKukpTHvtaA27JxSab5GEnR3b7GxoYL5BSr5aVjhD/Qp2dymovNafW1
D0zGSZXayOpZLxfT1uG/dl4bJ5EPRovuWGjiQlWuZOmaCRLcH+UfmagJRbF9
asu9CWLUh8AzPZo4UvFuUBg0ScYzM249NdeCk23YPGZikkyn5G8bitNCbw43
kJ/zmYidbZzWdGnh8KL3ymj7KaLu0YseXMJDQWVU7PzeKaJ/+/LMrmM8VPxz
JyY+bZps8Grq1G3nwTpdRNU5zZBCs6z+U8Z8pDu5Rvvx1KRTfs014Cgf7TPZ
3oEdajInyId1sJUPyZNtJ266UIg3rJp0NaQRqxduJ6qmMCsry8XvII3B56uT
WhewsHui6U1nA42V151eyBJYkF8oatAWC3C1J1Ckp2YhQTlXGR0igNRT6rs8
gg1Jqm3IjToB5i75IPQfZcNWLrc0na0Nt72iBI9wDuSmL11YgdrIjwld+/k9
B63FZ/Iv3tCG713plP0xDTT213sc4AuRWpaCWk0uhn8os+fvEqL+9kl/cT4X
r5p7j/D+FKK0ZtMhp3WaGBrI1nbQ0oF0uuaD3hNNmGzSfbnWXwcLNuzMuxit
haNBuryIch3Ee8Y0njPmIVO6/biOWgdLtu0eetXGw7vyLdb7JQxqPerM5Yl8
uFd0OWoVMrAzFhtdX0ejJfi6cdhlBsJ9BSYfHWi4LErndRUxWCiTlZitp+H8
i1d7YQmDp3tV5vmbaawNvee7oZLBJbmfaZoPjWUmjeFxNQzYOxNZqRE0tPPK
cjgPGei3DXYOF9I4450Us/cRg4YM8yeri2nwmNDdDx8zkMxu2XGylIbGcVOz
S90Mct8GDM77g8bUjoJqxx4Glp6+C93qaQzpZ7XFyBjI1hn2tzynIb1/uFwm
Z7DxxDv+gl4aA/HeqZ5DDKo3+1WE9dF4oxT5GHxgwHHOiZsro/HiYfLruk8M
SgrHt0pVNPzO7m8yUTEQGcQm103Q6HZ0v5IyxsCcFeyhP03jUSUd9v0kg7Jv
z21v4gjgFSLzbP7MwD2VnbdQS4COxc2rLKYZ8Eq+2RdFC+DRXaifOcMgRUjX
dggFaEuOm1SrGQT5tqaa6QrwH9WzGtU=
         "]]}, {
        Directive[
         Opacity[1.], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJwVkX001XcAxn/3cq/7FX4hc5zq9DKMtMIor/s+krdGL0zuRAoRhUhtudUq
qUZFJnGRqJBWktls01kREVOkrgqh3G5idel6f5n98ZzPH8/5nPOc8ywJjPLc
wWUYxmM2/9NiTxxvFlgce7CiWVNOww2Gcxw4DMxa+nNateQ070X0qnguA2NW
/bpEW041nMJC+TwGsrRddp06cirTE9arqTLYxefbDejJaVa15Rm9eQwan7aX
ai2VU66ufN5XRgzsqy6eE5nLafOdUP2QjbP99riPNV5ymuuumpBcyMA/9fF9
/Ytyejzd2mZwlEGecddzoVROLepu2Fe6cnDYcWS6fuUg1bGVHHPL5eAcYx5z
9NggVQ87s2DuRw4CNMrcr7QM0tVtoyOZLlw4uN4xqVs+RE1WXluSlMPFsS+6
zMtPDdFVDtLc8gEutoa6FGV1D9GYtLaAy2uVYPngffhpp0+0Jt8n9uF5JYgV
m+OdCj7Rnoz5EmGvEr52mSvaIVBQs8dpomJbZVzQnez4Zb+CXqgSx1qeVoZB
tY2vY7eCrhj2Lol/rYxDjXHbhoTDNEVzs5W1NQ/7ZFHyupZhSmQ9OkY/8bAh
WnI/1HWEls3oW754xcOJng06osYRGtsyVFRjykea/8uoRe6jNFT6/dbYU3wk
Pite6PtylOr3IDCxk4+zbUnKiyLG6GhG+p/PV6hgh/nKwo6xMTqVkvdtf4IK
/vbr4rReGKd6a60drSQqCE4hLxJMJ+hMp86R94YCfNzwo59TwwTV/atwevsh
AZrTvRYwByaps2dts2aTAG+lVx2bFk/RgmVi6XEDAunLrCDdjina3HfbLUBE
EBlYu644e5pqhwg5exsITG/0Xk71nqEnlpaNuy1VhTSfl5+ixWCuWOzqu1cV
muW7/dr3Mwgeq33TXKUKw44YryPtDPoyi6rU9ObAsj9SfGU9BycVnymOhM1B
mdaz1T2VHHin2oRV3J2Df7UrvC5ZcWHT12dmrKWGIJGLg/stLvqMu1w5gWrI
bg95kGeshIbixLzsCjXcLM8x6i1VQrX03vpooo6FH6yCMy2VMRB0055sV8eX
DzfGxtQro7vuVZzgd3W4+URMTwTw0C/LUXNQ0cCvrgv8Q+U8GK3T7LLbqoHk
8obSyjQ+RCGagpgSDVi58e0rzVWQEb75sMaMBnp36gxPtqjgbcnGVZHeLM5F
lOzROSmAxy3JGpUCFn/AP9rCkuBh6G8GUYUsdpqkpn1jReC66LxAUsQiIGu+
WZAtwdqznk0F11ns2yJ69rMDgd3uf75zLmXR7CluHfcgWG5UvSehkgUJulfy
KoRA7dLNi0pPWJSOPYjgZRIk+pw5uquVRfbntj0m2QQCdnfwk6cs0rWPt3jm
EigfNl52uY1Fo5/MMP8qweSWK+VrOlnsnzbPc75N0K8rbjz6jgVTkDtQMPtr
+KMfSt71zfrCEaOnTQSyEz6pm/pZpD0K71ZqIXijmCdc8oGFBRmpD2wjaH+S
/PruJxaS8Nciw14C36TIWqNhFmFvffKFMoK2NR7XUkZY3I4/7Zz0nqC1VDVq
2ziLH8+eEgzKCTzD3m2qm5jdTw8YGioIHi+uszCdYnHn/MEq31GC9W0FuhnT
LIS2he3JEwSNyQnjMzMsUjrV99VME/wHmDMnWQ==
         "]]}, {
        Directive[
         Opacity[1.], 
         RGBColor[0.560181, 0.691569, 0.194885], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJwVkHk41HkcgH9z/35jzM9sjpW2TasaOtY8m6vY74ckWko2kZ7VZVk5Cx1Y
T62jcm9PCaWSlijNVHTYWoo8lmgmakaHm8ZEjWMYMzJr/3if94/3v9d8X5TP
r1QMw7zm+d9ro+MZ84JBaXbNp3AlOrBsqsiZgsHOzJS4jxFKVPzmoG0yFQPP
6ns75JFKxN0YGsJkYBDwV1dGX7QSyU39/+WwMVgxeuWJLFaJLtTbZJkaYlC7
gBf4PFGJqCZjhj/wMRAlS2PEmUokeRxiEeyNgfcdp27PSiW67MlOzSnDYEOA
Oa1TpUQpeQ7rxtUYGO/XcwDHMbS2qdLpkTsF5EFu918ljyGj9dI/PC5TIGz2
86rIjjGkH5q1yEBJAYuPF08lLh1HdjL1dMEmKjSIF7a5xI+jld+Xm2cUUWHP
tmsfatvHka3z0OXqUSrcvNZfstFqAh06K9td4kqD0k5JXkrGBHp21S+2+RwN
pI+32hQNT6C+fDOp/yANXLbPlnA9JpFAfDahYj0dmoZP9ntVTaLzTwtjbTLp
8/8irMbNVGjNlK8wuZ8OprYNS7bmqlAub4e9gwMDKFcVwf8wpxAh7zPin2aA
EcOwmndsCt3VWdi86WbAC6woLHJmCsW+nLj+zJoJbPkZ3rG4aRQydCQw9hQT
kvLKfyvF1MiiD/aldzGh8t50uXu2Gqnz82o617DggtmN+0yTGfQlt3j7SCoL
BLd6hYmiGWTq6rDBXsqClE/2ES9dNUjXZXT843IctnYIVBZvNcjk77K5vb/j
cEno2TGYrEVuPo0SXhsOFx8O9PYvn0WlVoVDKcsI6MTtehvezyKJ4o7H7gQC
fl5dpX51/gtaEOxPiWkhwE7lsSv8pzmUtvSuxmMpG879aMygGOmQQWGhe0AM
G76ZHRwQS3UoaKZxQPKUDaNJi70vbcFAUXD9KcdUDzYVhr0/8hiDkypj1fFQ
PaiZsXY7yaeA75l1oQ/q9KCs2MD+7hUKrFMoBJZfcSD1SOCQwpAKCssed8o+
Dqjbla216VRoqUgvvviAA5rzxraGJA3qh55sOUjoQ7TZqECbTYPR/beciL36
0KeViHMW06G3qTsev68PFc4tdk9EdBiRF3GcWVzY6UdP0DgxgL+Z1+MYyAVr
ueOdgncMSAjm4YeEXNDgnB72YSbkH9iRxNVxAYvWaG7yWPBB6G0b6UvCgFvD
8Nk6FniJpC6sUhJy9PW1wlAcmkPuLYsqI6G946WvKBwH92/P4dLrJOzhxS+/
HYWDa7ZPW+kNEgTcGsuqOBwcw1t3ut0mgSlZVFN7AodV/Pro1Eck/JIVuGC0
AAfOlVuXaO0kUK0MrIubcUj3yzoR1jHf314NF7XigJPhQe2vSAgSpZnXiXGg
J1lalchIKC/Jnex5jcPsrmvVLl0k2KW9dub34zBiUvj8xDAJVYcT01u1OBx4
cVQ4rCChuzLYd2AOB3ma35ltIyREfN1doKUQMKAy9Df/TEKnW3POSpyAd+05
/XWTJJwmHgr+NCQgICOykT9FQmb9hpYbJgTIXLzKc6dJOJgx29W4kICO2+yo
PRoSjsa5x80tIcAndHhbk5YE2QOaeqEFAeIlTWutv8z/83RS2a0gYIus1CR/
joTvNhMRvlYEPM9J1eh0JFS0JeyOWU3Af1NyK1E=
         "]]}, {
        Directive[
         Opacity[1.], 
         RGBColor[0.922526, 0.385626, 0.209179], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJwVkX001XcAh3/3he+l6/5SzHGWRuhg1rRhXvt+kKITkyaqIVQiIt2dWkoo
KiUyGaqpyMU9yKym0pklEs0ouno5UiFdqovrJbnd2R/Pec5zPn9+TMLj/Ldx
GYbxmeN/28bv15gTdniqeQyjoNHmk+fdOAwUr3fXy+f64pPd9oe5DAZTxgu6
OQoq8oyK1NRgsCXY5o6Up6BDhkH3hNoMDJfKuzcSBT3baJdpqMdg1tB6tF6k
oFyDUb1vLRiEhqUaFRkpaOetSLPtfgzuBjXwu5wVtGitdlqWhEFFmsQj+JCC
HslzdBqbZpBbWxmkblBQ25ZK13ovDoptjP07eKNU31mW6l3EgSqj473x96NU
Jypz0XwFB4mXb/SY54/S73qmpwpWc1Gy1D51g3yUfvl1ucmJ81yczQk/Zbdi
jNq7DRZdfcuFeNmAX3DWGE3I7QktXslD8TVdeYl8jDZdChS3nuHB3CC0XNNj
nL7M/1wWNMDD5oJ3p6+fG6fLO3ITK5z5MD1knZzDUdJfbxeK7U7yMTCdydWL
UNJlkwHVh1/x4XIwz7GwQ0mzdTc4ODpqII66tn+BCao19FLf4rgGBgO+Wtgp
naC1ajO7J881IHbXam0ym6TiB+NlTTaacFXGHaspmKSRg3tDxMc0kdAk4wwv
mqJmLxGe0auJvtzmqKRLU3Q6P+/G42UEfQMlvgdMp6kq++IPI2kEJ0/W66/+
Y5oarnT0cJARWL9gA93xgap79ZOHlwrABmTGmbZ/oAY3JZ/CDgoQ5dh6Ky52
hq7yb+7UbRcgXjYx7Ec+0lKrwsEj5lpo1pHGqGo/0k75796hiVrQCc0R1kTM
0oXbgzh72rRwZ/Eos0ZHRdOX1M54L9HGwfTu49I2FZ1fWOi1aY82hMnx0dLD
n+jWD839nbe14Tm4KsRshZrKC8puCw3nIdLcT/cuYXB04rOJ5Kh5sKzrCxmK
YRCQ4xRV1zAPYZni9zG9DJzk8uWWC4Qo45dU263lQG7Z58UJFyLWo3H6yE0O
2ioyLp6rE8K332x9ugMXjYN/++7W0oGbZ869oBou3kZUuWqF6YBre9djxoGH
Fy3P9wv+1IHymPmDBY08jAydF7oREUQtA/37vPiwWKPb5xIiQvFTB22fXj4S
t+sKEqpFyCM/xjrHaSA/ekOSSC3Co4VSLyeuJl5X+9nvCmARq3wRvVOiCZ8r
MndSymLGShpgvJqgNfKaeZyEhanN0akJbwKvL84IZGUsVEHZgvtrCVae8m8v
lbK4/EvCvp/9CVxi/tm4qoZFVWfC6cfBcz9aNMan1bNwtvCtqxITCC9U/cZ7
yGLbzb0bKy8RZARmpuzsYjFr4s8/fZlAwMZsfdjN4umdYuOfygj4SZZWxT0s
/no2WbmiimB2c8lV914WGU8ijGTXCUYMCu+nvGHRTS6EGnUSRP+7r/qNnEXe
nhIrQRfBUHpgzroRFt+wa3aMPyLon9ALMnnPory50bntGcGzh1mvGpQsotOS
PJOHCDad2NVsMTm3Swoku4YJetx9yrOnWJxbPnIg+B1BV4123JYZFj2y1BQX
JYF/1Jt1LR9ZLK4YuWI9RdBh3GJro2LB+j1ebzRD4NtTapD/iQWp3BwtUhHc
z0qbUatZXJOkK9Vqgv8AzZghgA==
         "]]}}}, {}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
     DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, AxesOrigin -> {2., 1.}, DisplayFunction :> 
     Identity, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
       AbsolutePointSize[6], "ScalingFunctions" -> None}, 
     PlotRange -> {{2, 4}, {1.0000000148905546`, 3.3833819835955863`}}, 
     PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{
       SuperscriptBox[
        SqrtBox[
         FractionBox[
          RowBox[{"p", "+", "1"}], "\[ExponentialE]"]], "p"], 
       SuperscriptBox[
        SqrtBox[
         FractionBox[
          RowBox[{"p", "+", 
            FractionBox["9", "10"]}], "\[ExponentialE]"]], "p"], 
       RowBox[{
         SqrtBox[
          FractionBox["\[ExponentialE]", "\[Pi]"]], " ", 
         SuperscriptBox[
          SqrtBox[
           FractionBox[
            RowBox[{"p", "+", "1"}], "\[ExponentialE]"]], "p"]}], 
       FractionBox[
        RowBox[{
          SuperscriptBox["2", 
           RowBox[{"{", 
             FractionBox[
              RowBox[{"p", "-", "2"}], "2"], "}"}]], " ", 
          TemplateBox[{
            FractionBox[
             RowBox[{"p", "+", "1"}], "2"]}, "Gamma"]}], 
        TemplateBox[{
          FractionBox["3", "2"]}, "Gamma"]]}, "LineLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #3}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #4}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.368417, 0.506779, 0.709798]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.880722, 0.611041, 0.142051]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.560181, 0.691569, 0.194885], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.37345400000000006`, 0.461046, 0.12992333333333334`], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.560181, 0.691569, 0.194885]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.560181, 0.691569, 0.194885]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.560181, 0.691569, 0.194885], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.922526, 0.385626, 0.209179], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.6150173333333333, 0.25708400000000003`, 
                    0.13945266666666667`], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.922526, 0.385626, 0.209179]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.922526, 0.385626, 0.209179]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.922526, 0.385626, 0.209179], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{
               TagBox[#, HoldForm], ",", 
               TagBox[#2, HoldForm], ",", 
               TagBox[#3, HoldForm], ",", 
               TagBox[#4, HoldForm]}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.711270674319359*^9, 3.7112706950040703`*^9}, 
   3.711270751827283*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{"Log", "[", "2.5", "]"}], "/", "2"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{"1", "/", "2.2"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", "\[ExponentialE]", "]"}]}], "Input",
 CellChangeTimes->{{3.709369746975766*^9, 3.7093697988069563`*^9}, {
  3.709369829487104*^9, 3.709369834054793*^9}, {3.7093712528995333`*^9, 
  3.709371257683441*^9}, {3.709372002034165*^9, 3.709372035481758*^9}, {
  3.7093721386909122`*^9, 3.709372172601218*^9}}],

Cell[BoxData["0.45814536593707755`"], "Output",
 CellChangeTimes->{{3.709369750161187*^9, 3.709369799187557*^9}, {
   3.709369830341709*^9, 3.7093698344181337`*^9}, {3.7093712533451357`*^9, 
   3.7093712584786367`*^9}, 3.7093720051514397`*^9, 3.709372035958922*^9, {
   3.7093721399932528`*^9, 3.709372173042036*^9}}],

Cell[BoxData["0.45454545454545453`"], "Output",
 CellChangeTimes->{{3.709369750161187*^9, 3.709369799187557*^9}, {
   3.709369830341709*^9, 3.7093698344181337`*^9}, {3.7093712533451357`*^9, 
   3.7093712584786367`*^9}, 3.7093720051514397`*^9, 3.709372035958922*^9, {
   3.7093721399932528`*^9, 3.709372173043293*^9}}],

Cell[BoxData["2.718281828459045`"], "Output",
 CellChangeTimes->{{3.709369750161187*^9, 3.709369799187557*^9}, {
   3.709369830341709*^9, 3.7093698344181337`*^9}, {3.7093712533451357`*^9, 
   3.7093712584786367`*^9}, 3.7093720051514397`*^9, 3.709372035958922*^9, {
   3.7093721399932528`*^9, 3.709372173044331*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"2", 
      RowBox[{"\[ExponentialE]", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "c"}], "/", "2"}], ")"}]}]}], ",", 
     RowBox[{"\[ExponentialE]", "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "c"}], "/", "2.2"}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"c", ",", "1", ",", "10"}], "}"}], ",", 
   RowBox[{"PlotLegends", "->", "\"\<Expressions\>\""}]}], "]"}]], "Input",
 CellChangeTimes->{{3.709370292319387*^9, 3.7093703794538507`*^9}, {
  3.709370421518045*^9, 3.709370424333687*^9}, {3.7093712978362503`*^9, 
  3.709371300771432*^9}, {3.709372190361698*^9, 3.709372190833456*^9}}],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{{{}, {}, {
        Directive[
         Opacity[1.], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJwVx3080wkcwPFxDG1OIsLm6acHiUuRei2+X9xJXR5y3d0wunqlkqReuR6w
HlB62SzMQ1i6nJDQRKjbJY+3rpMZUh4XzSXptRkh4ro/Pq/362N1ICogTJ1E
Ivl86X9fKn0cSSQFnPicNHj/iAoa/YtTfCkK0NeQXHu5XwVl90jvBEYK8Oex
y0jBKrgYWVWwzV4B0pp8G6aPCmzHVhmeClLA3LTlLLFJBTGykY/yagUUqYce
d1iYBLP2c6Jn4UoACv2hdvokhJbd3pHdOQnyO9+LC5uVUFDJKqe8mYbgaiep
12oFVO0iUxOfzILTjU+xF5ImYFiHZpfPm4ehZ9slurrj0G6QlpOZswgOovIJ
+fW30MKMu+hdR8LnsYeL7eJHQa1tqM/JQx1jzuvTpSffwO6954wnm7/CN+po
6Zk7DOzVXL9Ke02MyyJHtWq/Bl2B7zdD1WQMGjjZvnZmEBJZyRQ9a20UnCgz
XwjoB52NC3/pXdVBul69hfXUK/hQQt9wgUrBCo3xELW8HngYUcdVnKairSzq
FeZ1w0ineqZkSRc7B9JkrFudQPNLYF+6pIcJAfnZDQMdYJ7s5pgbvRwZLT2V
jBAJhAJ/ptRFH21o8cR3DW2QlmMjEk3o4+O2RaH/tmcQ3ZrSpVm1AkOO2ljt
eCiGwQX9kNpoA5TaRhrRzrcC46V0JNzWEM8Lphnd2c3gfSXi8Q8ThrhdeNVE
XtMI3q8w261wJWYbevly6Q0gcXaUpf1shJ89q12OsepBK2wujmZqjNrhTLY8
UQSO2xaNS9qN0U/j9dpUk0dAkfWSIzJW4ZV7f7peelALx1KlYVk/muDIATV0
5D+ABjm5qVHHFAWuU2epjVXQomsQvabNFG3H073/nq4EUW8wwUkwwyP8dV0a
x4XAqKz3YG6h4dCjjLpmWgWEB80/YM3SUNU900A6eBc4JafWHiinY6zRzeyO
FXeA9bTpff5Jc4wNu7s1QFwEVtf8hf3rLFBPvqS9prsQIkNnR+L7LXDexTXG
Y+Xv4EQSOQv9LPFT7M49/YG34C6Re/ZmqSWKt2TJup7chJiNB8PW61rhXsfl
JVo9AqA2MpLHIq1woiZ69JhrLqwqcnSwFVuhRk6EuYh8HeJOGcRprLfG9ENs
oe2LTAjkG+z85bI1qiTlDuQ5PnxysfJVDFrjpp1MLenudFC1mH42QwKdkwI2
VxemwqGiTXbiXAJ7f91r4HOGB11OkctCBAReVqjVe0bwwL2peEx5g8DbFdQN
sI8HNBmtxOwWgQPDNR7f7uCB1ERrdVQxgU12k/ZJxjxwS+kzN6omMKNWL/hD
XQoYRSeuONhGICUmz8F5iQuJ6vXK2ecE2tvvOfFExQVl6pwkRUKg5nrhVv+3
XPin/Pi12k4CbUo9f2J3cCH+XyaV0ktgwGhfum4hFz4E2ZPvjxKYNDWTqLGL
C6yxw3KvtwSyeVtZPW5ceHqmoLlvjECzqN4bFZu5UJhhnKA5QWBpkHfgUToX
gp6rkQJVBEobLC4aKTkgZm0fmpgi8OpvdeeooxxwHj/9OP4jgWp+He3kPg4s
134fVzb35fflJ2u3cICdtYblPk/geObwuN4jDryz2c94sUDgH16tBWb3OMCs
yjONWCRw99f8crtCDrS4v5hbWiJQtIW/DHM48B85yDet
         "]]}, {
        Directive[
         Opacity[1.], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJwVyn080wkcwPFx0RgXkcd5/Eknx02hK92+X+u60quou4rW6BKVp3O96EGv
ScymPMRCTqSoYy8PyVgeXvMQLZyMsnPCoUZFZKIisuv++Lze/3ys/MN/DlQl
kUh7vvS/fTN7nEgkBZB/L77d7DUKzXuLUjwpCqA6nU36wWMUSstJE7kGCnA2
00iqY4zCxbDKgs0OCuhtfiytcxkFu3Ej/QimApjBugdlpqNwfkT+YaxKAeZX
XKTBr+Vg2hUl7giagfBPKLHkyMGv9M8dWT3v4Osah9jkhhdQUMEqo4y+B76H
KYPt+Bwqd6lrxTfNw4LOnJPz3WF4oUG1z7uyCN+Hr3iwiP9Clx4/OzN7GRwu
DNzvkPWDxId9cWcNCTeHFRcHN/WBSufwgDNDFa3X4fPZsl7YvT/K8N3Dr5AZ
k/XBv1sG0WuTvSoc1HAkf/vHANce0M71/G64Sh0/x4mZx248gXhWImWVNRkn
le+Ze+ndoEFbal11SQM73isnjqpI4a3A7NsYLQpq/lj4x0teB9SG1CQrzmih
TRH5yZbj7SDvUc3sVmojKad22/YdrUD14kTHxq7CaKptoa+fBMwT6U7XI3Vw
EXVEN+tawA/SPxZv0sXgq11vhIbNwM+2EYundNHvNCnD6F4TRD5KkalVrsb7
60/5PEpvgKElXd/qSD08aRdCG/5aDG59T+VBdvqYc3mxxm2sFnbyQhp+mdLH
3ksU4zX11bDzGWbR76zBk1eJSlu5CLpdnEb43ga4BVSuhbpWwcrABTbVxBC1
960UHEgUgtPmZUNBlyHWDt7PemZSAZSRfvWQDCPMmMhjwKFyCE17GnjtgDE6
Tmf83S4phQdj6i3NGiaY1uL+KT+1GCTaepG2nSbYyxftrmcKQNx/mEjimKJ3
YnXds9OF4FbRyPBxpWJJLMXbuvEOBDEXRax5Ks46O6wdIt+GJEHEOv8yM2zo
6ezPT8sHVnvLZN4pcyQbBHM5xrfAKnXvvcFvLDD17YZGg/IbEOY3L48btECt
V8b6BSdzwJkkdrnnZYmr1TQvuBDZUEJcP3ez2BItDs6aUWlZcJ4WELhe2wpb
dxwjD9IzQavZLXE8zAqV5KEXrjHpYFTo5GjXZoXaU+WV48t8YEfosVest0ba
y/2i9Jg0OJSu5/Er1xo9ey+L9MOuwKdNVp6KIWucLgkNFBsnw6zE5LMpEuix
kTZk33oZjhdusG+7TqCB8J9bkrYEkDmHafrmEsgSet/c0pQA7i1F4zM3CKyQ
+pcLqxOAOkIVmOYTeMJSqCwpTICnxivXhhcRGFR2itESnwD0lAFzg6ovP+32
YY57AhhExq8O6CSwOv/BLkY9D+JVG2fmpQRqOqYeMRTxYCZtoTulm8AjkQHH
pkt58Ljst9TqHgLvcqc3CnJ5EPfKR4vST2DKNvOBrWwevGU6qAtfEujAkXrP
uPGANX5i7KfXBLpGnR2e28iD9rMFDwfGCSy1iNq+aM+DOxmGHLUpAhP/OiHQ
ofKAKVUhHZolMDSAVua7xIU21tbhqTkC+Tr9mufmuODy5kxD3AcChXkCeuYk
F3TIk+zSBQIjTufb9A1yIfqaLct9kcC4DS2yzzIuTNgcdetdItC4bv6gbScX
fCpzTEKWCXxdTi/eJ+GCxL13Qakk8LH+1c6Yei78B9YVPFY=
         "]]}}}, {}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
     DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, AxesOrigin -> {2., 0}, DisplayFunction :> 
     Identity, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
       AbsolutePointSize[6], "ScalingFunctions" -> None}, 
     PlotRange -> {{1, 10}, {0., 1.2130612080216814`}}, PlotRangeClipping -> 
     True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{
       RowBox[{"2", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"-", 
            FractionBox["c", "2"]}]]}], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"-", 
          FractionBox["c", "2.2`"]}]]}, "LineLegend", 
      DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.368417, 0.506779, 0.709798]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.880722, 0.611041, 0.142051]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{
               TagBox[#, HoldForm], ",", 
               TagBox[#2, HoldForm]}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.709370358575482*^9, 3.7093703799107533`*^9}, 
   3.709370424705256*^9, 3.709371301585875*^9, 3.709372191302293*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{"1", "/", "20"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"N", "[", 
    RowBox[{"\[ExponentialE]", "^", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "7"}], "/", "2.2"}], ")"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"\[ExponentialE]", "^", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "8"}], "/", "2.2"}], ")"}]}], "\[IndentingNewLine]", 
   RowBox[{"N", "[", 
    RowBox[{"\[ExponentialE]", "^", 
     RowBox[{"(", 
      RowBox[{"9", "/", "7"}], ")"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.709376017642768*^9, 3.70937603907409*^9}, {
  3.709376096794043*^9, 3.7093761346978893`*^9}, {3.709377220607483*^9, 
  3.709377237711433*^9}}],

Cell[BoxData["0.05`"], "Output",
 CellChangeTimes->{{3.709376034961687*^9, 3.709376039441039*^9}, {
  3.709376099800549*^9, 3.709376113946561*^9}, {3.709377231773024*^9, 
  3.70937723819998*^9}}],

Cell[BoxData["0.04151011353411509`"], "Output",
 CellChangeTimes->{{3.709376034961687*^9, 3.709376039441039*^9}, {
  3.709376099800549*^9, 3.709376113946561*^9}, {3.709377231773024*^9, 
  3.7093772382012653`*^9}}],

Cell[BoxData["0.026347980814448734`"], "Output",
 CellChangeTimes->{{3.709376034961687*^9, 3.709376039441039*^9}, {
  3.709376099800549*^9, 3.709376113946561*^9}, {3.709377231773024*^9, 
  3.70937723820224*^9}}],

Cell[BoxData["3.617250785229937`"], "Output",
 CellChangeTimes->{{3.709376034961687*^9, 3.709376039441039*^9}, {
  3.709376099800549*^9, 3.709376113946561*^9}, {3.709377231773024*^9, 
  3.709377238203105*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.7093759587125463`*^9, 3.709376029484647*^9}}],

Cell[BoxData["0.026347980814448734`"], "Output",
 CellChangeTimes->{{3.7093759875711927`*^9, 3.7093760252530403`*^9}}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.709375967460219*^9, 3.709375967922038*^9}}],

Cell[BoxData[
 RowBox[{"Log", "[", 
  RowBox[{"Sqrt", "[", 
   RowBox[{"\[ExponentialE]", "/", "\[Pi]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.7112715682171783`*^9, 3.711271578063571*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Log", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[ExponentialE]", " ", "a"}], "+", "1"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"\[ExponentialE]", " ", "a"}], ")"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"a", ",", "1", ",", "100"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.711276195264859*^9, 3.7112762448046*^9}, {
  3.7112763093968487`*^9, 3.71127632424444*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
     1.], LineBox[CompressedData["
1:eJwVzmk8lAsbgHFF0iFSIkuWSYPBZF/jvu1FqAweJbJUKE9kSyh7WSrGPnZR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      "]]}}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0.003},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->{{1, 100}, {0.003672044271641471, 0.04234561686079617}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.711276214349258*^9, 3.711276245335463*^9}, {
  3.711276314986176*^9, 3.71127632459302*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{"19", "/", "20"}], "]"}]], "Input",
 CellChangeTimes->{{3.711277478622466*^9, 3.711277481018663*^9}}],

Cell[BoxData["0.95`"], "Output",
 CellChangeTimes->{3.711277482760007*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   RowBox[{"\[ExponentialE]", "^", 
    RowBox[{"-", "7"}]}], "/", "2.2"}], "]"}]], "Input",
 CellChangeTimes->{{3.711277490448587*^9, 3.711277510025791*^9}}],

Cell[BoxData["0.0004144918025247801`"], "Output",
 CellChangeTimes->{{3.711277497632807*^9, 3.711277511119905*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"\[ExponentialE]", "^", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "x"}], "/", "2"}], "  ", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x", " ", "6.9", "\[ExponentialE]"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"x", " ", "6.9"}], "+", "1"}], ")"}]}], "]"}]}], "}"}]}], "==",
     "0.05"}], ",", "x", ",", "Reals"}], "]"}]], "Input",
 CellChangeTimes->{{3.7112775244426317`*^9, 3.711277585250142*^9}, {
  3.711277643065537*^9, 3.71127766354539*^9}, {3.711277708153387*^9, 
  3.7112777170332317`*^9}}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Solve", "::", "ratnz"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Solve was unable to solve the system with inexact \
coefficients. The answer was obtained by solving a corresponding exact system \
and numericizing the result. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/Solve\\\", ButtonNote -> \
\\\"Solve::ratnz\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.711277586288743*^9, 3.711277682090498*^9, 
  3.711277717779907*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"x", "\[Rule]", "6.134706677439145`"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.711277586289506*^9, 3.7112776821496067`*^9, 
  3.711277717781122*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{"Log", "[", 
   RowBox[{"7", 
    RowBox[{"E", "/", "8"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.711280618580916*^9, 3.71128064497855*^9}}],

Cell[BoxData["0.8664686073754774`"], "Output",
 CellChangeTimes->{{3.711280640786442*^9, 3.711280645462593*^9}}]
}, Open  ]]
},
WindowSize->{1701, 1174},
WindowMargins->{{Automatic, 909}, {401, Automatic}},
Magnification:>2. Inherited,
FrontEndVersion->"10.4 for Linux x86 (64-bit) (April 11, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 1922, 55, 135, "Input"],
Cell[2505, 79, 25611, 518, 548, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28153, 602, 526, 10, 148, "Input"],
Cell[28682, 614, 317, 4, 63, "Output"],
Cell[29002, 620, 317, 4, 63, "Output"],
Cell[29322, 626, 315, 4, 63, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29674, 635, 731, 19, 63, "Input"],
Cell[30408, 656, 14498, 293, 489, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44943, 954, 763, 21, 232, "Input"],
Cell[45709, 977, 195, 3, 63, "Output"],
Cell[45907, 982, 213, 3, 63, "Output"],
Cell[46123, 987, 211, 3, 63, "Output"],
Cell[46337, 992, 209, 3, 63, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46583, 1000, 94, 1, 63, "Input"],
Cell[46680, 1003, 118, 1, 63, "Output"]
}, Open  ]],
Cell[46813, 1007, 92, 1, 63, "Input"],
Cell[46908, 1010, 197, 4, 92, "Input"],
Cell[CellGroupData[{
Cell[47130, 1018, 473, 13, 92, "Input"],
Cell[47606, 1033, 3761, 73, 494, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51404, 1111, 145, 3, 92, "Input"],
Cell[51552, 1116, 74, 1, 124, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51663, 1122, 203, 5, 92, "Input"],
Cell[51869, 1129, 115, 1, 92, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[52021, 1135, 681, 19, 92, "Input"],
Cell[52705, 1156, 570, 12, 80, "Message"],
Cell[53278, 1170, 211, 5, 92, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[53526, 1180, 193, 5, 92, "Input"],
Cell[53722, 1187, 112, 1, 92, "Output"]
}, Open  ]]
}
]
*)



==> figures/Plotting.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.4' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    160465,       3666]
NotebookOptionsPosition[    159227,       3621]
NotebookOutlinePosition[    159595,       3637]
CellTagsIndexPosition[    159552,       3634]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{"<<", "MaTeX`"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"texStyle", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"FontFamily", "->", "\"\<TeXGyrePagella\>\""}], ",", 
     RowBox[{"FontSize", "\[Rule]", "12"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"2", "^", 
      RowBox[{"(", "x", ")"}]}], ",", "x"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", "10"}], "}"}], ",", 
   RowBox[{"PlotLabels", "\[Rule]", 
    RowBox[{"Placed", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<In book\>\"", ",", "texStyle"}], "]"}], ",", 
        RowBox[{"Style", "[", 
         RowBox[{"\"\<In search\>\"", ",", "texStyle"}], "]"}]}], "}"}], ",", 
      "Above"}], "]"}]}], ",", 
   RowBox[{"BaseStyle", "\[Rule]", " ", "texStyle"}], ",", 
   RowBox[{"PlotTheme", "\[Rule]", "\"\<Monochrome\>\""}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<Years\>\"", ",", "texStyle"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{"\"\<Names\>\"", ",", "texStyle"}], "]"}]}], "}"}]}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.707037304459359*^9, 3.707037323938918*^9}, {
   3.7070373548800783`*^9, 3.707037448083816*^9}, {3.707037481625736*^9, 
   3.707037493967366*^9}, {3.70703752743013*^9, 3.707037608886837*^9}, {
   3.707037657062765*^9, 3.7070377056894283`*^9}, {3.707037743726952*^9, 
   3.7070377679129953`*^9}, {3.707037806550441*^9, 3.707037822246148*^9}, {
   3.707037949879386*^9, 3.707037956325864*^9}, {3.707038039461658*^9, 
   3.7070380442848797`*^9}, {3.707038549325823*^9, 3.707038564981229*^9}, {
   3.707038597540378*^9, 3.7070386108517227`*^9}, {3.707038650837082*^9, 
   3.707038669139676*^9}, {3.70703871291641*^9, 3.707038868819305*^9}, {
   3.707038975491502*^9, 3.707038987154904*^9}, {3.707039054731246*^9, 
   3.7070390764204693`*^9}, {3.7070391804989967`*^9, 
   3.7070393387139072`*^9}, {3.707039375668717*^9, 3.70703953035376*^9}, {
   3.707039612212366*^9, 3.707039662035104*^9}, {3.707039708993514*^9, 
   3.707039836074148*^9}, {3.7070398888742027`*^9, 3.7070400329200077`*^9}, {
   3.7070400783928347`*^9, 3.707040112911871*^9}, {3.707040154186694*^9, 
   3.707040279375444*^9}, {3.7070403167925873`*^9, 3.707040323015478*^9}, {
   3.707040811606468*^9, 3.7070408233752317`*^9}, {3.707040981376224*^9, 
   3.707040981886298*^9}, 3.707041079231214*^9, {3.707041187941819*^9, 
   3.70704121716602*^9}, {3.707041352773539*^9, 3.707041467484432*^9}, {
   3.707042012950034*^9, 3.707042228834803*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], Dashing[{}], CapForm[
     "Butt"], LineBox[CompressedData["
1:eJwB8QIO/SFib1JlAgAAAC4AAAACAAAAnX5iBjFkiz5V9vglAADwP55a7DpX
IGk/ETydprcI8D/ZTYpyICB5P4at+uZzEfA/d0dZDgUgiT/Ayjux+iLwP0bE
QFz3H5k/WwqhtEFG8D+tgjSD8B+pP/oc88G3jfA/4WGuFu0fuT9svzmaViDx
P3tRa2DrH8k/2p12OPlU8j8J+ZvJbC7aP+udfFDXPvU/ccJ/jOxy4z/Bczyu
8GH4Py6kk9G0ruk/O4knLUzo+z/lTmgc3zjwP2OMAFOcJwBAlxqGHaFg8z93
KAcmYYUCQDlyuK8DzPY/uBYmKXJ6BUDD15tQbyf6Px/0EQcx1whAMYz+PhhJ
/T9H8COFJHMMQEfmOt8wVwBAvGScY6x6EEDnLbZF9OwBQI2XVc+x5xJAe/yJ
M7x6A0BnsbXDJ6EVQAcR6GlUKgVA9INnzwsIGUAFzQVHC70GQPskHRXHrxxA
+86tbJJxCEA7BtZggqAgQOVXrhkeHgpA7i2V2OU4I0BBiG5tyK0LQN4oqR6n
ASZAlf64CUNfDUAVn4ZX4XspQFscw0zc8w5ALr2K0ks5LUAMwCvsIlUQQM5T
CYH78jBAZTWi9VksEUDIyzi5cZszQHd+eFIg9RFAiM5qlCN2NkCF6pPTzs4S
QFBwpYcFBzpATCoPqAyaE0D4Xb5gu909QI2tNsBMYRRAxDgLxdoWQUDKU6P8
dDkVQO3Nz7UryENAwM1vjCwDFkCz/9jaE61GQLJqgUDM3RZADMmDOvlKSkAe
Sz84brQXQJqvesR9Z05AQ/9cg598GEBrpH1rhWhRQGTWv/K4VRlAEQnt//4p
VEA+gYK1YSAaQPDQTXj9IFdAkm/xuwznGkApJzpiQnVaQOKApeafvhtA+KXP
1GKdXkDrZblkwoccQHLbnPQ9imFA8G0SB81hHUBYtW2EX1RkQK5Jy/xmLR5A
Av3yDWhVZ0DmaDA2A/UeQMuaH3KUtWpAR/aHg5IOH0AidVkN/TRrQADhSOU=

      "]]}, 
    {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], 
     AbsoluteDashing[{6, 2}], CapForm["Butt"], LineBox[CompressedData["
1:eJxFxW0w03EcAPBpjTAVImYPf3KlhbMTh7tmcjXyUCm3PFwME4WdcafiFC6a
p2RXTkhJrs5t3Umdh9LOdIxtV+nhUs7laWGuMfPUonrh+3vxuY9jAj+Ctw2H
w4X98/+G/ARjRlIZc+v70Ro/Dpbqv/XXsFIBhl2Bc9hROwmYED7ex4pdodXC
4sLDRVraU/gHV2I7T+uEc09fip+jyWHTtTp5mvsInNl7rVwjmIDdm0Xv2yUz
8FR4CnnMRwvXkIopD+N1sK+g4xlesQzLvtSd4h9YhxnlG0y74D8we9pvzIOD
Y22tdnt5bEljBOcahJ6vruJhE8ufqWfpBJigJLDNXxvDv1XitOrMHfAUR2JP
pZrBATcz0gfE5vCdjQ7TwDgLOIYsC/2u2wkTpYc0TpG7YZ5Xkz7K1RLOyb8c
genRN2ZFwyqVFRxK3/WEeM8arhB7S0O5e+DBM48M2b42sFTJL3fF28JtFwtY
ilE0NcTfJ6N9Lxy4GVvUmGcHJ31+s9gRaQ8zCwpfcDESXM1f6Caq0ePXH083
9jjAc7zOpN4SMqxNtzJRcimwJHjIkOxGhadTPLzxejSpdURUoqTBRfGCJmUI
Bq8Y7CtCOtEu3TW1g86OsFfi25OWQrS03sZOoUe7SG1Kw2Oc4DCChvKhB639
NimT0/fB/PoKa+EttMLI+deJ22j6ha5Bogg9yVAXVN1Fn+tnaWsa0EcXdYqW
VrRtUHRxXz86S6zlFsvR76xKjgQNoctGny8NqdC4LIvE4U/o2Qap//gEmo3n
ODRPoZtT5pd5anScJ0kyM4v+OJBFXlhAM9zNVtt06ErRg+FsPTr4vLJ0dRXd
IktM7lpHbz+4HpBnQHMrqyjMDXSPbv/a5ib6L5eKK9c=
      "]]}}, {{}, {InsetBox[
      StyleBox[
       StyleBox["\<\"In book\"\>",
        StripOnInput->False,
        FontFamily->"TeXGyrePagella",
        FontSize->12],
       StripOnInput->False,
       LineColor->GrayLevel[0],
       FrontFaceColor->GrayLevel[0],
       BackFaceColor->GrayLevel[0],
       GraphicsColor->GrayLevel[0],
       FontFamily->"Helvetica",
       FontColor->GrayLevel[0]], 
      Offset[{0, 2}, {7.764230780766929, 217.65589015457323`}], 
      ImageScaled[{1, 0}]], InsetBox[
      StyleBox[
       StyleBox["\<\"In search\"\>",
        StripOnInput->False,
        FontFamily->"TeXGyrePagella",
        FontSize->12],
       StripOnInput->False,
       LineColor->GrayLevel[0],
       FrontFaceColor->GrayLevel[0],
       BackFaceColor->GrayLevel[0],
       GraphicsColor->GrayLevel[0],
       FontFamily->"Helvetica",
       FontColor->GrayLevel[0]], 
      Offset[{0, 2}, {9.999999795918367, 9.999999795918367}], 
      ImageScaled[{1, 0}]]}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     StyleBox[
     "\"Years\"", {FontFamily -> "TeXGyrePagella", FontSize -> 12}, 
      StripOnInput -> False], TraditionalForm], 
    FormBox[
     StyleBox[
     "\"Names\"", {FontFamily -> "TeXGyrePagella", FontSize -> 12}, 
      StripOnInput -> False], TraditionalForm]},
  AxesOrigin->{0, 0},
  AxesStyle->GrayLevel[0],
  BaseStyle->{FontFamily -> "TeXGyrePagella", FontSize -> 12},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameStyle->GrayLevel[0],
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  FrameTicksStyle->GrayLevel[0],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0], 
    AbsoluteThickness[1], 
    AbsoluteDashing[{1, 2}]],
  ImagePadding->All,
  LabelStyle->{FontFamily -> "Helvetica", 
    GrayLevel[0]},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->{{0, 10}, {0., 217.65589015457323`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.13068736062979922`]}},
  Ticks->{Automatic, Automatic},
  TicksStyle->GrayLevel[0]]], "Output",
 CellChangeTimes->{
  3.707042173024858*^9, {3.7070422045963993`*^9, 3.707042229433777*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"<<", "MaTeX`"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"texStyle", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"FontFamily", "->", "\"\<TeXGyrePagella\>\""}], ",", 
       RowBox[{"FontSize", "\[Rule]", "12"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"x", "<", 
         RowBox[{"Sqrt", "[", "2", "]"}]}], ",", 
        RowBox[{"0.01", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"x", "/", 
             RowBox[{"Sqrt", "[", "2", "]"}]}]}], ")"}], "^", "2"}]}], ",", 
        "0.01"}], "]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "1", ",", "1.8"}], "}"}], ",", 
     RowBox[{"BaseStyle", "\[Rule]", " ", "texStyle"}], ",", 
     RowBox[{"PlotTheme", "\[Rule]", "\"\<Monochrome\>\""}], ",", 
     RowBox[{"PlotLabels", "\[Rule]", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"MaTeX", "[", 
            RowBox[{
            "\"\<2^{d\\\\Omega\\\\left(1-\\\\frac c{\\\\sqrt{2}}\\\\right)^2}\
\>\"", ",", 
             RowBox[{"Magnification", "\[Rule]", "1.5"}]}], "]"}], ",", 
           "texStyle"}], "]"}], "}"}], ",", "Above"}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
          RowBox[{"MaTeX", "[", 
           RowBox[{"\"\<c\>\"", ",", 
            RowBox[{"Magnification", "\[Rule]", "2"}]}], "]"}], ",", 
          "texStyle"}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"Style", "[", 
         RowBox[{"\"\<Space\>\"", ",", "texStyle"}], "]"}]}], "}"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Ticks", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"Sqrt", "[", "2", "]"}]}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0.5"}], "}"}]}], "}"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7123145155889606`*^9, 3.712314516305797*^9}, {
   3.712314687495722*^9, 3.712314702021267*^9}, {3.7123148947167273`*^9, 
   3.712315015916834*^9}, 3.712315148052314*^9, {3.712315286220189*^9, 
   3.712315292772024*^9}, {3.712315347348271*^9, 3.712315372189814*^9}, {
   3.7123154072922897`*^9, 3.712315424515553*^9}, {3.7123154706603603`*^9, 
   3.7123155459474487`*^9}, {3.712315613755636*^9, 3.712316072546036*^9}, {
   3.7123161169702044`*^9, 3.712316126866206*^9}, {3.712404133556367*^9, 
   3.712404162049617*^9}, {3.7124042912735662`*^9, 3.712404316129386*^9}, {
   3.7124051994881144`*^9, 3.7124052265146027`*^9}, {3.712405257279888*^9, 
   3.712405349391519*^9}, {3.71240545215189*^9, 3.7124054743834*^9}, {
   3.712405627641329*^9, 3.7124056921267233`*^9}, {3.712405774035966*^9, 
   3.712405819798786*^9}, {3.712405865719715*^9, 3.712406032912141*^9}, {
   3.71240608155075*^9, 3.712406103423066*^9}, {3.71240646850986*^9, 
   3.712406478917529*^9}, {3.712406512078115*^9, 3.712406512389625*^9}, {
   3.7124065728859158`*^9, 3.712406573037624*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], Dashing[{}], CapForm[
     "Butt"], LineBox[CompressedData["
1:eJxF1Hk01tkfB3BkG6OGSEmkhlRGpcXO25p1JspS/WoaIpKUiijZ+n4tWcND
skZIlDVZpmFKpDKEGMwokVEjPfJ8ryXxe+afnj/uued1zvvcc+77fs5d53Jq
r5sAHx9fPnf9tx+echbk42PD/ijJ86VrsN5O1Zqfnw2DfDnJtqAajN3lXBUQ
YGNxdUeIsn8NznhGrBUSZEMzd9S9z7MG4UMlOmKibGxd+9T+R9salLVPn5aW
YMO4y7PITa4GAiWxf29UZENfScpgf8V93HKtrbYz5OaPL0qbDVejKs/bUzyc
DZmmxGWbtt2Dl3/ylo0tbBw9oi8pWlyJH3KUFuaFJzGz6fOhDP0K3GEtb9ex
mcSl4e9faTwqQ7+iT1lfzCTKJvO1Jt7exZMAtaShzknQyepviHoJGpTtQ3NX
fkLeD5kyI6VFcHH/N7jJ6RMgXP3C+EIhmv1eB+/J/AT/367762jno0dud4Lu
4CccSJC1yjPMw4SUTMlr+Sn0ieyd+OhzAy19Jq0TLlPw+9fL4RiyYbPrDTmc
NwX7Ofc5ak0GEn8eVNZ4N4X7y5NkghevYajf9JcWNQ7K52aM1HVTMDAuV1x7
koPr9VJPO8eSkPrcdlq6koM3q/uG3UquYtGI7HsxxUHYSFlZf2U8xPd4v3vH
4cDySGTR1vx4rDo0GiRAONhged0gLiUe2/16inbMcDB5/KS+R0A8XG9XL7Lm
Odj5uiM2HvF4uvx88UEhBiNZMQHFbXFIHp4WGJFhcNatN3DVZCw20rPlRJtB
p0zd9hb7GITqZquK6TKYTnux51eLGPRPmubL6zGoqz9cVqcXg+ifE66ZGjCQ
H+jS7VKKwYSmSnCiMYN9UZqBZ5loVL23t9lizSAw76/c09eiYWhbNup2iEHr
H5kRh99ewQE5d7mXQQz0+Ofv8qdHQTT5J9meYAbXWnb7TFyNQo24xsreEAay
I+dNhiOjILMgKNUXxiBxbezKt35R6H6dK/Z3OAONnMtBlvuiYFswODsSxyDu
SY45a2kULNQd/+RkMQi5l96sFRmJmSL9HiabwRXDclolJBKF65W7SQ6DxnV3
7BX8IyEszWmfyWWQOeq0XskjEk3kast8AYMVFwICEywigV/bqgVLGSg8GVcd
F4uEhrkZS7qBgTNf8vlSVgTWaG7XVG1kIOWw0kU0LgJLVNb2Gf3O4I1dfbNn
eAQ6hGfXnHrEQNDUbcH6fAQ8m0tutrZw+xMzUgk5EIEsM+mqoA4G5fKrjpSu
jYCQ6XDn2BCDvS6m7psqwzG+o+Pc4hsGY/V/scpLwtH5/QMZmREGtx+wDEwK
wpG1JPWgySiDm7XHF8LSwqH1yOpN5nsGR5PSNM+FhMPLuGJy7xQDkz9WJcjb
hqPbMFTigSDBBWdWXzShITlVqvG7EEEro16XMUnjp/zBQ4+FCS5uqf/73jiN
J9/oFbWJEnyOSfrAN0zjQScxGhQn8F7437a5dhoFrl5nF6UJzCqtjQOKaQzL
pKctkSFIiK2wW1ZIQ7G1tUFkJYGWuPDN4lwa6Woq4hKyBAXkjORiGo0EMnRT
UZ7gS7Drd99E0QiIdOoxUibIdC1ILfKgUa0TPm+2gWCQ6n350JUGZ7xqvZUK
QaAl4zjyCw1vu+Wn9m4ieNVA1hkeoOGyuk3kqBqBgrPkwEErGjYlxtrULoJQ
3/y+NVtoRP3scyRSg+DBQM7uus00miVy6BhNAsfRSHJEhYah75cXydoEt8cU
1jYp0thlUOOZr8/t54ZL0kcpGgodahnNZgTkrYVo12cKhapXCh7vJrDLvvFZ
YJbCtojRsiZzgtmLha90CAUTg+zHDy0J1LPrAh6yKXiUSHz87UeC3bELzLZR
ChWRU0b3HQgWRL4si+6koDuyx6bakWA7UVmq00GhCSWO95wI7onwzbPbKPQS
1xOVBwiyk+8X+7VSmHftSS49TLDG0XTfUCMFc6PafwrdCHLPdz/cUU6hI2PF
p4JjBOXXXzxzLqVwcMZnPt+dQHzo4uPUOxS8SjdL3jxOcKe394rcbQqJ8hk6
OScJ4r3uHA7LoyAXMGOa7U3w7W2p8Y83KNzstt+TdYqgW0zlhFsOhfvRS10z
fAh+0nDQ9cik8NdsUOw1X4J/drZ/35ZKwc1hIDXVj6A9JkvzQgqFiTLN3JTz
BMKicnpbWRT4PdjVyQEEBz3kVpYnUtjQ4/w64RJ3Pjq0V0jHUShV/+19fBDB
vPGZu3yxFLRiVzNxwdz7/+mkxURTsDbt+iY2lKDt5GYFEkXhdIXpjiiaa3xQ
dwrnvgddMJQZTpCul13pQ1NgO4kmVEQQbBBhxbIoCj5fno0PRBGcFrKxmg2j
sL1DLZ19hWCr9lI1ba4/5cZbCsUQlOgs9wgLpXDGYl/BljiC/oJ/RreFcPNy
9+xN4gliJGs2pwRTmPogs2R/AsGc5fNmQa6rGv3Lva4SKNkq1QcGUTiX1H8k
NJHbp1KjyMIlCjuP6S1LSSIofZxdEsk1Ryvr19vJBN/telS0huuqb/lONLAI
VM9sXqwNpOA76CzbnUIgeOllyS9ca5Q/ahlLJUhzaKqQ4JpcVvb7co3g389E
4ulFCtWOEUrLr3Pn8dTJlhiu/Ta969yQTtBUrtKzn2uNeatQ3QwC69+V9bdw
Pf1HyVbbTIK4LPd5ca5rbiwbdM3i2vKDFHOBgv+50zEB2dz8w+rLo1xrmXfq
xOVwzxNtsh7iekZ257vcG9z/Q/qu+X+uGWel3s/lOaBh2ux5Hs9zrvW5TD7P
F8SCFxVu8RyskfH2eC3PlEvts6qnPLsK/aD4+T3PJreyzhl9O/3VTfVDCpp2
PP+4Pr77LYvnMIU715mXPPuPbXTxlpv56tUWK3QsDvHcNHdCfiCd520XFQV6
X/NsftVsese62a9W9H3yYfYYz/kT9RzFWzxvr5cV4R/jOcTh5WortTleHzQ/
OCd53nU52lWkiufZrmBW1wzPHnUjPXzan786zbtQNjWIZ9+afq+4Bp4POvg/
M1jkma/xrOp+0/mv3tv4Kr2T4nnIRrmi/RbPp/s8nzx/zvP/Ad3pMRA=
      "]]}}, {{}, 
    InsetBox[
     FormBox[
      StyleBox[
       StyleBox[
        GraphicsBox[
         {Thickness[0.017882689556509297`], 
          {Thickness[0.006419885550786838], 
           FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1,
             0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJdIGYC4gsv+JLSuSQdptSGs/y3lnUQqZxUcvaJOJwf
pRohc26PuEPAfaPlp5NkHEwcr9QyBIk7pJewbzReKulwBgzEHFznqcQa35Rw
8FhzdDlDhZhDGhhIOOwItor4f1wYzmeWcZo6K1YIzq//bVVwzoMZzofYz+og
1m68f1azpIP6J5WXs05yO0SIb7/IME8GYp8PH9RcWYe1Qjp86XViDh8WrVc4
66HkYAwGkg4XbuWKz+pWhvPzFjPuYf2kCudXRKwwPbtbw+Ge+b5vZy6JOFzI
j2c/N1PLYQ3YPD44/+u+j1vTw5jh/Jlg8NP+De8+g5laGnB+mb+cWBavGpw/
5Rtb/IwzKg6xeo+sDV8zOMD4EPsZ4fwt5j8OpWgxw/kQ/ayQ8FBThfP1Jiz4
YfgMwX/xe+XHS71qDgq7FuxLPcfscELTatLp/2oO3I58XjM0GeF86XlxmqcD
GOB8mY1i85kUEPzeiG5/xg3/7TPzP7SeFFF3SAXZu4zRIeCWdE3iJQ0HcPo4
xeZgfu1orgmDlgOHRYuW6W8eOJ8/FpQyhOB8E7D/RB2Sz8R6n3DXgPM3qD5p
ngcMHxifmW+h19l/yg7uoPRyQ8jhjqbsmv/GSg7Tu3/4nZESgJqrAA/PGFA6
jBGD82HmQNKfONxcAJ+pI7A=
            "]], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
              3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1,
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGCwBWIQ/UHMI+CPhJqD+bWjuSYPNB1gfI23vPsMfmo6bLvI
cI+JU83hi1dkm4WYlkND1p6SyTdU4Xxe//VTUlcg+AVrum9nLFB1iNm4/828
P5oOVypeqhl2qDp0bnj4cuokTYcTu3b0sgWoOqjX9ezMXqnhsMTPQTiRWdXh
DBioOyyw0bkyK00Fzq9JNAo14ELwhbM/ajI8U3aI0zwtcFxKA86fGPPP+Vcv
gv+KxUTQ7I6Gg6njlVqGT8oQ+zg1Hc7s0276/1fZ4ekFpds/7TQdbCsjVpjq
qjl46v1X/Ctm6NDjBdRpqOYwfQJ/lZm0ocOGKakdybZqDsmxd9yYLXDz7+/j
m2PsZAg3T19rpfCFEEOHKe2tUZf/qML5YG+8QfCPgcKjQNUBFGwM/oYOS0AG
CatC7Pc2dAi8JQ0MAhWHbM6fC9KdDR1cxK9sP3NT2aE/uERlur2hwwPXeMdZ
G5UdmMP4dDfZIvjxuzx5mKQR/P9gYODwdgrftf8vEXwXmdePzKRU4PwLV8Pe
6N/G5C8Gueszgp8fz35O8iGCL2x/7M7WKwYO0/5PqPu9S8VBeh4whiYYOAi8
3L6eebmKw+cNAdmz0g0czEHx8UjZIUbB8WPyGl0HEHVmr7JDKND5c9/rOsxW
eGXH4KnsMGMmCOg5GK551HsmWAnOzyhh32hcqgDnV1wMn5B2Rsbhb+r3J4mJ
OnD+9+DHS2ezaMH5Dk2Pjs+I1nBIiTgqPfO5nEMaGKg7vJeOr05bqQDnT+/+
4XdmlSKc777m6HKGDiWHSPHtFxnsNByCf5fYpF1QgqZnDYcPi9YrnJVQdijZ
Kvr7dJ66wxbzH4dStFTg+recKNs3PwrBh8UvjA+Lf6DudyeZNRwKpXkf6E5Q
haR7Lw2HlU2BnnMfqDqE1a7blnRfA54/w0HhdR6RX2H5FwD6a6zf
             
             "], CompressedData["
1:eJxTTMoPSmViYGAQA2IQvftW19/U40oOy1946P131HRY0307g+G/ooPo79Pv
TiprOKwV0uFL11N0OAMG6g4lNmkLjNYpwPk193/cMn4tD+ffN9/37YyRvMP0
/xPqfldpwPmdGx6+nBqkCef7nGC3nS2q5ZD+dhv3WVYFhx6vVywmF7UdTu/T
bvofq+CQcibW+0S7jsP9fXxzjC8pOOhrrRS+0KLrsDvx9qIz0xQdTIxBQM8h
nFOs3dhfCc43XPOo90ywMpy/stZKzniBskP78vBTRiy6cL7/LemaxEs6cH6u
UPOBUwd1HCoiVpietVZ2OJ929XmWtraDMcg8ZWWH/uASlen7tRxWs3Qfnvle
ySFm4/438/5owvnfD6WsSvii6YAengC4op/I
             "]}], 
           FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI7IGYC4olva+xN3xk4TP8/oe63lZbDmu7bGQzrEXzH
82lXn68ycOh/8kn+Er+Ww/5aWYv0KQYO3w+lrEow0XTQnbDgh2GbgQNIWdZr
DYepzt05z6sNHDbo5S1m3KPh0Dzv7KrzpQYOM8FAwyFe87TA8V/6cP6Kj5d8
kzbowfk+SQIRll/0HJS9qpv1ezQd2G1nh87P1nco3zdfSt9Wy6E4A+hifgOI
O1y0HRpZjvYbphs4LPFzEE501nE4AwYGUH26cH6pv5xY1lk9OP/0Yae1mXUG
Dguumby3SNV3UH/Lu88g09DhuKbVpNP1OnD+lhNl++bP0oTz08BAHa4fxoeZ
D+PrfJt+d3K6LoSvpuHQCwo/fx2H+/v45hgzaULCmV/b4atXZJvFNE24/04Y
Hdmox6flcKXipZphh6aDOEsYn26QFjx8ks/Eep9g14TzPfX+K/4V04Dz1Z4A
Q5xLAx7+uoryX3K+qcPj51J+PPu5m+rw+AMHxxp1ePz+CH68dPYSdXj864Hi
Vw3BX+i67fPfLepQ+9QdSraK/j6dpwXnfwfpP4Lgy+jfVWF7iMlfAgqIzwg+
OB3KaTr435KuSQT69wLInZVaDjz+66ekvtB0aAHFc7m2wxdQeJVpQsK7V8fh
PxhoONzZ2lJzYbMunO8i8/qR2S09OF/e8WPymbkGDiqgdHVGy0HcI+CPhDEi
vmF8sLuM9eB8iH59h8qIFaZnZxvA+ajm6zukxN5xY96h68DC2SWf3KfvoAC2
T8dh+0WGe0ya+g7m147mmizQdgCl2sz1eg4+J4AptFTLwdRmb9A0RT24/2H8
TxsCsmd9V4fzYeHH4aZaymSF4Ou0i908Nx3Bvy70yfH8MgM4HwD+Ir3b
            "]], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJVIGYCYgfTuF2eb0wd0kvYNxq3SjsEZs8qn6Nk4nBb
U3bNf2dFhycisief1hs7zLPRuTLLTQ3Od9f7r/h3mjacr39Xha1R1MBho17e
YsY/xg7ty8NPGV0xcsjaUzJZ4ompw5L7+/jmbDZxgNl3KT+e/dxOE4dHx2fs
nsZg5vCKxUTQ7IyJQ5JAhOUWDjOHA7WyFulXTBwmLPhh+IzPzOGC0u2fdbcQ
/H+bqj9teIDg3xD65Hj+GYLPAAamDrW/rQrO/TCF8w+1AR32CMGf80x2+YsT
CH5r1OU9j48g+F/+Xql4uc3U4ZZ0TaLRVxOHrS01FzZzmjjY3Pfvnd5n7OBd
3azv88zI4YjChqIMQUM4f/r/CXW/Z2nD+Txbl1Ue11RzMH62TvXJZmMHU8cr
tQyfFBx2XGS4x9Rp6mDfBAwJa2mIfctMHVK8VC6ePiHlMAvkvh2mDsc3dJkb
9Us5OJ1Pu/p8l6kDf2zAfaN2Kbh709NAQAruHxgf5l8YHxYeMD4svND5MPth
fJd5KrHGNxF89U8qL2e9lHI4AwI8Zg7vp/Bd+/9TygEA51wA6g==
            "]], 
           FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3,
             3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1,
             0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYC4vQ0IPhm6TATDNQdYPz/YKDuULJV9PfpdQj+
5G9s8TPeWMD5IOVpzywc/n4rfTDHUAPO32L+41DKKQR/tV149Mb7BnD+9aO5
Jg3ihg6/V3685PvIAmK/pKHD6wOWyl6rEXztdrGb58Kh/JMGDhURK0zPvjaH
utfAYYaPaI+XFiYf7I80A4dls48obEhC8Jfc38c35zKCfwYEfCwc1J80zzvb
heCrgfhA98P4MP81BXrObXBD+H8NyF/15nA+WN4Mkw8L35pEo1CDLnOHPY9F
ZE8uVYeIW1rA+fp3VdgapyL4QN9a+31E8I+0LQ8/tcgSzkePPwD9WeWI
            "]], 
           FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {1, 3, 3}}}, {{{32.466, 13.799599999999998`}, {32.466, 
            13.9996}, {32.29059999999999, 13.9996}, {32.17889999999999, 
            13.9996}, {27.596099999999993`, 13.9996}, {27.484800000000003`, 
            13.9996}, {27.309399999999997`, 13.9996}, {27.309399999999997`, 
            13.799599999999998`}, {27.309399999999997`, 
            13.599600000000002`}, {27.484800000000003`, 
            13.599600000000002`}, {27.596099999999993`, 
            13.599600000000002`}, {32.17889999999999, 13.599600000000002`}, {
            32.29059999999999, 13.599600000000002`}, {32.466, 
            13.599600000000002`}, {32.466, 13.799599999999998`}}}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJtIGYC4hOaVpNOh7s4fNl5q+uvqr4DjL/0hYfef0d9
B5Bwqr+LQ/vy8FNGKfoOK0zPWvt5IvgL0je/KnZF8Dc8fDl1k4uLg4z+XRW2
RH2HHq9XLCaWLg4Bt6RrEo30HZ6IyJ58yu/i8Odb6YM5hXoOH1pPhhw84eyQ
w/lzQbqxnoPE1CucGZMQfMfzaVefByH4Kjv/tH+xdnY4fzXsjf5tBD+UT3fT
3H59OP+DmEfAnxn6DgZAZzTaOjuYdzomPG0wcPiz8uMl3yJnh4Wu2z7/ZTF0
mHy63mN/rbNDccbEtzXyhg57gqYp9i0FmndwxRK/AkMH/jnGi7bcR/BVpv+f
UPcYwb/jxlzBzeMC5/+KyT36T8nFAejZUAMvQ0h4Sbo4CH8C+sTV0KGgq+/J
p//ODlvMfxxK0ULw+4NLVKa/N4DztdvFbp47buDABGLwuTgYg8BmA4e575cf
85ZH8I9c1k6VNELwbcOjN+73cXE4DorH8wj+w+Mzdk9TMITzS5lmcUj3GToE
eM5tUBOC6TeExMcDZzgfHH+ZCH7CYaCFP50cgKFlb3rPAM4H+5MRwTeYqQWM
Sj0H/QkLfhjqOTucAQNdBwtQPExA8MH2KbjA+bD0J/L79LuTzIj0CEufAGaZ
MA4=
            "]]}, 
          {Thickness[0.006419885550786838], JoinForm[{"Miter", 10.}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{34.39609999999999, 
            13.760199999999998`}, {44.026199999999996`, 13.760199999999998`}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3,
             3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
            3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJVIGYCYhHZk0/tXVwcOhwTnl5o0nSA8R8cn7F72gZN
h45L9x5wW7s4+N+Srkm8pOnQcNO2MsIAwU8DATUE/5i3eaejgosDf4TllhPb
NB0ufA9+vFTaxeE2UNpoqqbD0X+bqj8tcHKIUY2QORcj53A5P579HKOTw/5v
ZyYxXFV28PncF1zyx9Hh7Bkg+KPscB6k/7ejw9edt7r+sqo4gITPfEHwweZ9
QPBBVOp7R4fwpqMPz/xXdlhuetba76WjA0Pl+qiZH5Qd7JseHZ8x2dGBPzbg
vpG4soPyzj/tX7odIfazKjtop0o+imh3dHBVLWWa9UMJzl9ZayVn/ADBv73o
DNvMI0oO+ndV2Bp7gfZxirUbr1dyMOBYIxM1BcE3v3Y012QGgg92/xxHB5VY
459pu5UcQuavXntjvqPDA9d4x1kHlRxYFk+yYjzr6JDxdhv3WVNlh8mn6z32
1zo5sMg4TZ0lK+PAfk4y8Fazk0PI28sfZxyUdpjyjS1+RosTxF+7pSHu60fw
9xrM1JKYi+DDwj/kd4lN2gNpB2tG3xbe5U4OvRHd/owGMg6M2u1iN+1cHJp5
/ddPcUWkh+pEo1CDLAR/xkwgqETwYekHAFuRBmc=
            "]]}, 
          {Thickness[0.005525751072961373], JoinForm[{"Miter", 10.}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{40.37379999999999, 
            12.758999999999999`}, {44.026999999999994`, 12.758999999999999`}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1,
             0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3,
             3}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJdIGYC4jNg4Opw13zftzOLFB2uzHomu3wDgn+ibN98
qfWuDvu/nZnEUKrokGJ93793uauDvOPH5DNzFRx+GD5bpzrH1eHtFL5r/ysV
HBi128VuTnN1SE8DAQWHS75JAhGRCH7EKaMjG/0Q/A+tJ0MOHnCB83v+pn5/
oujq8IZ3n8HMVYoObx6ZSR2wdnUIn5CmM+ufosPc98uPede7Oux+oe1hfEwJ
bl+73or8mcrKDj4n2G1nr3V1+PsxbqtRo7IDzH8MIKCgAudvmJLakfwXwT8o
rhbM2qzmsG5bUv3NUlcHsHPS1B1Ktor+Ps2H4Ds0PTo+Y7ULnA+hXRw6loef
MkpRg/Pn2ehcmeWmCudvBDl8tYqDSdwuT54uF4eZYKDisGQv0ObJCP4TEdmT
T5cj+GB3A8MH4k4E38QYBFThfNOz1n4XC1UdWmoubI7cClOv6rACJDERwVd9
0jzv7CIXhyntrVGXa9Qc/l2peKl20QViDoO6gxco/Fhd4XyRT47n00IRfDDV
4OpQ5i8nlsWrBuf//Vb6YI6gKpy/0HXb578mKg6xuUf/bYp2dXiwj2+OcZCy
A0sYn+4mVVeH6vs/bhl3KzkwgeIvD+gfxyu1DJfkHSLe6O9WTweGJyg+J8vD
w6/k8DbXmb0IPsQ/cg4vtq9nfr7FFc4HAADqL0k=
            "]], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJVIGYC4pkgEOnhMP3/hLrfs7QdYHztdrGb58oNHNqW
h58y+uLucDk/nv2cpLGDiTEQMLs7aBhyrJE5ZeKwUS9vMeMXN4cbQp8czz8z
cXA6n3b1+Ss3h1vSNYlGX00cuv6mfn/y0s2hkeVov+F3E4czIPDEzYEBDEwd
VJ80zzv7CMH3OcFuO/sqgn8ngyG/8QyCr5Mq+ShiPyYfRIk/N4HzJyz4Yfjs
HoIPtueWicPRf5uqP11wc9jRy/ZBbIeJg8zrR2ZSB9wdLK4dzTX5YARxH48H
xL+RBnB+SO26bUnzteH8mk8bArKl1B0W2OhcmXXO3YH/2n/LM9MVHfYZzNSS
ALq/RSjt1r+t0nD7WGScps6aK+0wD6T+mJvD+Vu54rO8pR2c1mbeKzzkBglX
Y2mHxMOXtVMPujmsYek+PFNeGu7+P4/3ZqUyIfgOTY+Oz7gtBeenp4GAFDy8
YHxYeML4sPCG8WHxAeNPce7Oef7azeH4hi5zo34pSHo46O4we7nVkzQOBXj6
uNFY7Dblm4oDevoBAAIdAYg=
            "]], 
           FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1,
             0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3,
             3}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJdIGYC4v8gsN/LYeLbGnvTecYO7OckA28tRvD/rPx4
yXeRl8Pc98uPebcbO0zPE2o+MMvLITb36L9N0sYOOqmSjyL6vRwu58ezn+M0
djCP2+XJ0+XlADb3v5EDe+NU524fBL/nb+r3J44IvsrOP+1fNnvC+fsNZmpJ
iHo5HLmsnSq5yNhBXizL97Oel8NZoLOkzxg7nFe6/bOuyMvhiYjsyaf6JnD7
bO77906PM3Go/21VcG6Bl8OGKakdyb0mDjD/nQGBOwi+yvT/E+q8TeH8tTfi
y/z5zBwevJy6iSfTy4EBBBrMHJa/8ND7z4jgl2wV/X16niecPxMEIj0dJiz4
YfjsnymcL/P6kZlUAYK/bPYRhQ1Kpg7poICt9YSIS5o6XP/wxSuyDcEX9wj4
IzEbwTcxBgJg+IBpYwQ/DQwQ/IzNr4q3tpo6bF/P/LxnBVT9ZlOH2xkM+Y0t
CH6E+PaLDNM8HWZM4K8y4zZz0OdYIxN1xBMSPj5mkPD7geC7q5YyzfLwgvPB
5hR7OXR8uX298bIpnO9zgt12diiCD04vz00c+kHh4uflcOPc9+DHpcD46nRM
eCrh5SAx9QpnhpCJgyko/pI8HVaYnrX2O2jk0CWf/C4qytMhWH1B54aNRvDw
s7h2NNdkA4IPjrd6I0g4r/CC8wGFdUwA
            "]]}},
         AspectRatio->Automatic,
         BaselinePosition->Scaled[0.2272909430367038],
         ImageSize->{83.88798007471979, 34.97828144458281},
         PlotRange->{{0., 55.92}, {0., 23.32}}],
        StripOnInput->False,
        FontFamily->"TeXGyrePagella",
        FontSize->12],
       StripOnInput->False,
       LineColor->GrayLevel[0],
       FrontFaceColor->GrayLevel[0],
       BackFaceColor->GrayLevel[0],
       GraphicsColor->GrayLevel[0],
       FontFamily->"Helvetica",
       FontColor->GrayLevel[0]],
      TraditionalForm], 
     Offset[{0, 2}, {1.0000000163265306`, 0.09578643086423472}], 
     ImageScaled[{0, 0}]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     StyleBox[
      GraphicsBox[{
        Thickness[0.14224751066856328`], 
        StyleBox[{
          
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYC4g0KZyNM/oo7qDxpnne2S8oBxm9RYFc9c0XK
wcQYCDaLO7TbeO5KE5J2+PN4b1ZqE4IfIb79IkMcgm/ieKWWIUjcQSD7oyYD
m7TDgVpZi/QnYg7uu9I+nZ0m5TB7JhDcFHaIUY2QOVcj5rDF/MehlFV8DqLt
xvtnHRZ1KDm8zXUmLzecv05Ihy+9jgXOT08DASaHJC+Vi6dXSMD5MPthfP/7
RstPH5Jx8Ls4MeYfM4uDq2op06wdCg59Ed3+jAXsDsr+k9bNjFFySACZ84LT
gZlvodfZOmWH8y/4ktK5+B3OgIGKgzjI3mYhOD/47eWPMxSF4XwmkL59og5P
Lyjd/rlPxeGB+b5vZzaJOXyQjq9Om6nscEdTds3/y6JwvioonLMQ/F2Jtxed
OSbioAJyj4+yQ8jvEpu0BhGI+3SUHdawdB+e+V8Ywj+jBOfveaHtYZyGxn+m
6GCoOulF6hYRh/dg8xUdXOepxBrPFIXzXSY0C6XtEoPzIfrFHdxB4SOhBOfv
BrlLTBnOTzkT633CXcWh4mL4hLQzopB0YawKCY9GITQ+B5wfBOIz/rBPBUXL
MUU4/+9/INgvA+fflK5JNJoq4ZDdtOI3gwojNHxFHOaA0wsXnL83v+btzKfC
cD4svQJFVRlfSTqgp2cAH+ZAVg==
           "]]}, 
         Thickness[0.14224751066856328`], StripOnInput -> False]}, {
       ImageSize -> {14.061011207970111`, 32.67741967621419}, 
        ImageSize -> {7.0305056039850555`, 16.338709838107096`}, 
        BaselinePosition -> Scaled[0.32439307852814453`], 
        ImageSize -> {8., 17.}, PlotRange -> {{0., 7.03}, {0., 16.34}}, 
        AspectRatio -> Automatic}], {
      FontFamily -> "TeXGyrePagella", FontSize -> 12}, StripOnInput -> False],
      TraditionalForm], 
    FormBox[
     StyleBox[
     "\"Space\"", {FontFamily -> "TeXGyrePagella", FontSize -> 12}, 
      StripOnInput -> False], TraditionalForm]},
  AxesOrigin->{1., 0.01},
  AxesStyle->GrayLevel[0],
  BaseStyle->{FontFamily -> "TeXGyrePagella", FontSize -> 12},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameStyle->GrayLevel[0],
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  FrameTicksStyle->GrayLevel[0],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0], 
    AbsoluteThickness[1], 
    AbsoluteDashing[{1, 2}]],
  ImagePadding->All,
  LabelStyle->{FontFamily -> "Helvetica", 
    GrayLevel[0]},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->{{1, 1.8}, {0.01, 0.09578643086423472}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.2240354753653701]}},
  Ticks->{{{1, 
      FormBox["1", TraditionalForm]}, {
      NCache[2^Rational[1, 2], 1.4142135623730951`], 
      FormBox[
       SqrtBox["2"], TraditionalForm]}}, {{1, 
      FormBox["1", TraditionalForm]}, {0.5, 
      FormBox["0.5`", TraditionalForm]}}},
  TicksStyle->GrayLevel[0]]], "Output",
 CellChangeTimes->{{3.7124056483428802`*^9, 3.7124056934912367`*^9}, {
   3.712405785101021*^9, 3.71240582074415*^9}, 3.712405879532933*^9, 
   3.712405912554306*^9, 3.7124059434034967`*^9, 3.712406034809553*^9, {
   3.712406088250793*^9, 3.712406104699232*^9}, {3.712406471074139*^9, 
   3.712406480148506*^9}, 3.7124065134295263`*^9, 3.7124065742626543`*^9}]
}, Open  ]],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], Dashing[{}], CapForm[
     "Butt"], LineBox[CompressedData["
1:eJxF0GtUzHkYB/CZTJeNJXZEzSllNye6sKFVlm+ZMmWzKxUtK3TKpS3lUord
brpg6UYiUxJdHNUmoQvVUooipdii+g1SQ5qZZvpNN9r2Tf8Xz3nO55zvi+/z
GHr6b/RWYbFYWyfm/71NvpPDYklx1iK4f3xcgvnOJj+x2VJMTecvGx2VoLdA
kaiiIkV15aOVSqUEB3xi56lypNAs4MfLJBLEiPKsNTWk0OBnrJF0SVDYqAzg
aknBDqkonF4lgUre6Q5jAylu/3hr6+twCXK9Sm8720zktxtn53IkKL6yz2da
jBTq6dk2aux++AafNTeulSIrfvaSPp1PMM347suYmgyGTYZmbrZ9yE+e1Wjt
JIO/vWBe946PaDfYX9h2SgaPyE0Ly85/QF2I2RlRswxvD8Y0uD4So9LINSJz
zgBOlvmrPlETw3P3x7DqzQO4EGzK/+Lei4dBJOyXtAE4l1YWel/twQve2oSV
nQMISlnW91ilB/3faOcRPTlMKrl3E33eo7aN/6jfU44mxwerx+q74bT8Dd12
RY7ar8Smnau6keTRaWQplsNp4RGbjmvvIGq321FrpoC9/yJdD/13eNXHu17q
p8BnNufw4stvkdKwQcm9qcCMjls3w/XfYtyWujTJFfhnTefxWdfewDh6+Aa1
GsSoRoL5CfM3+JW3m9caOgj3mI7r98tEsBTYJ3MrB9EVP341daMILTYRWvc4
FC3nbq7K7ybQf2YmfGhPsfalbnPcMYIck5PZNWspkjxlJdxIgiWx7wurBRQm
ktDm1HAC/upLNfcdKRzrUtNy/iTYk6clqVhP0TDj36QHhwmKjstt77hN5BEl
4/gSCGxLe3K8KYrvvLfJdyV4Jpw9kL2LIuYPCz8rF4ItQ/vHsnZTeAxq19c4
E/j+vWjm1b0UOytieF0/EyTpCa0z/CguWU2dznUkeD0cevp8IIW3cOT72FUE
AUV2S09EUzjP8V+RtGCib3S2KC2G4gs3OELViEC6WSOhKJaidX3KlJBvCfZ/
ru97dYKiI6uvaIcBwQEHl2zzOApXRdVdC10CC94tV348xct7jk9y5hLIP2lP
cU+g2BKQqK03h+DQmfbtEUkU4rkWLhpcgsDOnTot5yh8a44fFH1NYHnjQW1v
CoVsZpuD+zQCeswo6PN5Co4wcVOjJkHQQnHzgosUsNPiVahP5MfWRawUUpx5
UdW0XI1A+TRv8YY0iuq4gqp8DkHJ5emdXukU7vlPe4ymEAQfCjgVcmni/kBt
QTqbYIWg2TougyLO9GinNotgSGeZOPMyxVFugUB0JAolfckpdzIZh1Qq7Ruu
MB7xKs8czGJ8RDNsXD+XcZilsHtvKeMoz9L64seMvVRNDUY/MObnph+ynaqc
dHW5SP8HZ8br58e3dCczjtTPTx1sZRzca+y5jzc0aV2H2dYOvzGuHvld79VF
xkuOGqi8JIwFifbKpYbDkzYIrPs0vItxVn+5wiCXsUW5jjq7l3G4W6vuOrMR
5h/RbCj8GC8/9peXejHj4edhyc+HGO8pe/eCZTU66Qv7cnRSQhkHlrT7xlUy
3uIWXL96nDGr6qCJu93YpDdWdV1sjmIscjIqasxlHNDmU9fQwPg/2+XlwQ==

      "]]}}, {{}, InsetBox[
     FormBox[
      StyleBox[
       StyleBox[
        GraphicsBox[
         {Thickness[0.017182130584192438`], 
          FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
           0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
           3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIxIGYCYp3f6zj+bed3MDEGAVEHGD8NDMQccppW/GZ4
wgnnnwEDDgz+o2CGnvQJEnA+xDxth8LlJRv++X+zP65pNen0fy04Px2sX8vh
YPe+JpPFjA4wPoRmcthyomzffCsEPz4kSH0Bpyac77kr7dPZaRJwPsw9zhOa
hdKiGOF8mH3ofJh/p0/grzJb/dv+wq1c8Vneog4L9qX6TW9lcoDxs0D+T2GF
838/3puV6sQB559/wZeUzsUL56OHJwBv2pPC
           "]], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 
            4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
            3, 3}, {1, 3, 3}}}, {{{9.700000000000001, 7.852339999999998}, {
            9.700000000000001, 9.379690000000002}, {8.534379999999999, 
            10.600000000000001`}, {7.155469999999998, 10.600000000000001`}, {
            5.7293, 10.600000000000001`}, {4.60039, 9.344140000000001}, {
            4.60039, 7.852339999999998}, {4.60039, 6.336719999999999}, {
            5.78867, 5.199999999999999}, {7.143750000000001, 
            5.199999999999999}, {8.54609, 5.199999999999999}, {
            9.700000000000001, 6.36016}, {9.700000000000001, 
            7.852339999999998}}, CompressedData["
1:eJxTTMoPSmViYGCQBGIQ7Sx+ZfuZmYoOF17wJaWfkneA8WfMBAJJOTj/TVtu
t5G0tMP07h9+Z34pODQLpd36d1XC4T8I+Cs4HKiVtUhvEXM4vqHL3ChfzmEm
GIg6rGHpPjxzvgyc/7zijEPqHSk4f97W23om2yUcIjjF2o3jxRwMxD/OnREq
7rBe4WyEyV4Jh4qL4RPSeMQc1D+pvJz1UsqBAQzEHA5072syOSwL58PcD+Ov
rrWSM76gAOe7zFOJNfZUcnCZAHR5lbgDQ3vA0rR4ZQfZNf+LZ5yXcPiw/Ji3
eaaKA7//+impL6QczoCBioOJMRBMloHzYf6D8ZMjjkrPNFdwsHtxc82vGBWH
cpB77yg4VESsMD2brQwPP7B9/kpw/vspfNf+n1RwQA9/AFN6qIk=
            "]}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
            3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}}, {CompressedData["
1:eJxF1HtIU1EYAPCLRCo+qKGudCvX7l5tu1c3SSqTb5ahQlim6R+jzNxcyVDQ
spdGamlqZD7Y5vIZYsbCB6kVZYKVU3NliTTFyiyyLNIKe2it3ZnnHrgcfod7
z+F73MNJSotROWEYttP+UHNi73OxykDCu4P1o0HROCw7dNpq+n0Xh92pVVlX
wkjwiG6pUGl4cPqgLC7gCIGcvbAl3SKUIn9vtX8RLIELrZMfKttxYJET+MpJ
MaxK2HzTvA8H4bxuolwgBvvq2copHN46zt0IQXJq8KCgKX5AlixClhT4WC3B
AmSDY/CgkLiWZijnImf1doYb7nGQgxUj2ViSP+xgzbzZdJIPsQuZIWpsPdwe
K/qj6uJDYUjkHXXZOris/Lv9t5YPkPumTz/OBrNoS9mgjQd6apsTLOQVrLDK
qmpf5NkKz1GblQnP0g44W6x8SIrChwev+YDLNmNcrZsALGNaZlWqD3zM6PBe
mOEBx6xwlQ95Q8X8ygP6xzgEMOeq9d5eyDPntcUy42rkNZUjrpoGd2iv/tL0
yG05fmdQtt3/VLMoQtakzZ7rH5EgL80kmBgSz5RQd+SpvVhJSutqZNvc/g7Z
JANGjn/gB7qQwDLZMvQt3qCzleYsVEnhVrjBQyZiwo+9U43GZAmoHWMNRCfZ
KxkkRj7jqL8I2eur4om6Q4DMf5tXM1RE+1h3rS/JFkAntX/kWkg3FY9rXv+v
T89aSIyNEdQ186GnuDs36KovcgKzaxir8UNOpPKtYUGmPb2DFj4UUP0gZ4PS
XzF3yF0An6h82uu59VX0RR0hBJXjfBbkU43KEyELckpupx6mXRfe+e1PhRh5
Ual9+FcmhZRM5zZ543pko//HUKyZgzzYLc617doA7KbpCMImgbvT4gj5Ji7E
eUrbq0nJUj/94oK5N+zG4XXSpb77jEM8FVcogeyor5L2Cz/7H3eU9kRH/umn
5bTxqFN5pImAdEZez8AkDu+PiOd12QQIqbj6cZCW1v0MVBNL75XQvjWMvXSK
pD3Rqt2j/saFB5cCs6T1BOgZkd9l17nQ5+h32lS5MJJEXr4vZhta/IfMtJfv
k38weNLx
            "], CompressedData["
1:eJxTTMoPSmViYGAQBmIQPeFtjb1pnbbD7hfaHsbbFB1g/Ha9FfkznRH8Upu0
BUZ2Cg45nD8XpAtrO+ytlbVIV5F32KCXt5hxjpbDffN9385sknXoDy5RmX5f
08HEGARkHSojVpiejUbwIbQ6Bv+0a416mqwinB/edPThmfUIvvGu5hszlZTg
fPc1R5czaCg7RIhvv8gwT93hjqbsmv+XlR1uS9ckGolqOJwBgR4Vh7/fSh/M
uQjln1Fx8DrBbjs7VBPOh/kPnf9h0XqFsx5KDujhAwDnvXk8
            "], {{
            15.000399999999997`, 4.36328}, {15.000399999999997`, 
            3.6601599999999994`}, {14.097699999999998`, 
            3.0999999999999996`}, {13.005899999999997`, 
            3.0999999999999996`}, {11.866, 3.0999999999999996`}, {
            10.999600000000001`, 3.68398}, {10.999600000000001`, 4.36328}, {
            10.999600000000001`, 4.45859}, {11.023400000000002`, 
            4.923439999999999}, {11.474600000000002`, 5.2332}, {
            11.735499999999998`, 5.3999999999999995`}, {11.8426, 
            5.3999999999999995`}, {12.673399999999999`, 
            5.3999999999999995`}, {13.6586, 5.3999999999999995`}, {
            15.000399999999997`, 5.3999999999999995`}, {15.000399999999997`, 
            4.36328}}}], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
           0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
           0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJx11H9M1GUcB/Djx3EwuBPuuDtM2GiTNQPX9xeIjPB9IE0IBaPRqSUo3KlD
gsbhcEIqVpjURiR5gClU7mTRQCUkFGwBk8UBkQQEGcUPE40E0aAI6fu9g+e7
tfXZnj9e3z3fZ8/n83ye5+m9mS8ZnCQSiQM/9Pxw5Ic5Tv1e7N8cNhefUBqf
kmPFF/+czLV+LccfOyMj7k5yOBke02R8KAcKRm+ah0X7bEn4x6dVdE3R8H7J
DQ7S0LeeDT4iR/kdP8vdRg5tp7d8cqbXA0GFmh+7Czn4lPa57d8rw6lFw9w4
zcFqC2d8VhLmsHWcFT3SojjbKppj+bjCIjQ+p6MrS0rsGmCtX7zvQmy0hevy
/liYLKa6Jz1uMKwe1WsHWMiE+enuqIpumF18xGKTSZff+ZMcdb9Oll6O41At
5F+pJD7U2hBdluFNLGTb1a+xrz/GYskWWvie272uM0H0fWfOK6SGIeaOXUVB
JIOzlrBxY64Gs3UJ6eUyBvzqciZGjZTWW4GGv2i8vGAKN0q09v/O0+T/6VTr
ay+Gih7fU9XPPaCId/nrZlKvU/BKn1kneUGL0qiig79VUFjbP5ooidPgyIWg
KN90yl6/77wxoHyo60mi4N+hc2PXq/7XqsMlpq5xJeZcks1xBgo38v1C97Up
Mdg9lziWI3rDu7qUiWLRC69mtD8poXDAJLvETijxi/uH1QVVFH5/J6OIuaZC
/Yb5b9KaKFhbAguWtqrxecQruy6NUPZzZLWYXezLnQyhiW1tcFD05sHpR7GH
aXgL+0vTEPvWLGWba9XEOqFv16hRXDlP33mdht5NU8ge9cYXg8mH4ncvz89U
wVLR5l/H0Bhek7eH+cETj78aOrU4QaGyxbDtjNQVTkmK9Zdv8/Vp4r8oZCiK
vefM9S7vN1tKHCLUlxI9KB/WGBqcEB2Q41g+v5KfEz4V+ltFE1/tlfzsuFF0
4/su0xo9jb4Z8/Fv551wPjyor9xIw9k3srS82ZnUo90i8enxl6L2tOFkaj6N
N4R+j5ch0HbfaLjrFLHmalcMtGfwLUhDa7t/Cns+zTTMZXzsWAVW6M/vaTRn
5k2VTXgi1VO/sX6Qtt+HFC/su3Iv+8vHNGr9u/Scn4r4ujA/QIXnbq91OR7A
YEioX7A3HgjvxwEGHvH8zjrUkNX47kzrZMj5ndge8/GxJJY4K1nWvbpKtO2+
WVn7+m9riBNGGEuno5p4h5avXIQKcR2y5ytyWDQmhumXnlmFD6byNgVv4+dP
3ZoxO3gsr8va8x91I7Zdn6OiV+q1YoktpBi7ab72UTFLzsfeH6LfXAjL6r7I
Ea+8pxeGLGN0lAf++97+CxycWls=
           "]], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4pvnvgc/nmrpsMX8x6EULWYHGP+Opuya/8UI
/p78mrczlzI7HFHYUJSRaOmgw5deZ+rO6nAGBHQsHG7w3hZL/cbnwAACDeYO
B2plLdJTxOH89DQgmKYA59u9uLnml42qQ3CJyvT/AhYOkeLbLzLYaTp46P1X
/Ftm6SDBEsanK6QDt1+9rmdntieC3zLv7KrzoQj+lYqXaoYZCD7L4klWjL06
DrvV+bm3tlk6zJgJAjoOb3j3GcysQvCNQSAYwXc6n3b1eZSFQ3jtum1J97Uc
mgI95zYcM3fY81hE9mSrhsNZycBb0jrmDlxuqqVMUmoOIG+lPTNzcJmnEmvc
qQznw/wL4+8Itor4/1zGQWZenOZpAXOHDr0V+TONxR3W3ogv819n7mDqeKWW
QUgIEh4JFg7iU69wZizicHC98eGLV6QlxLw0Jrj7YXyY/2B8mP/nbr2tZzId
wYfFLwAT/c92
           "]], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
            3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 
            4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
            3, 3}}}, {CompressedData["
1:eJyN031IU1EUAPCHlhlmf8jmpk5QmuheKumU4XTvHknNJLIyaJEh+DFNM40y
o3J+gUVaSkvc1hgZlEZGpamRoGKZZU4ZpUh+NMsSGYMcYhOz19uc94F/deBx
+d33zrn3XN4NzCw6luNCEARiHvuoWnHLUO8C4F4X92ldBbDpdZoJJICe7V4c
5AYwn0bU5RYLQK1hYhVhp2fHfk2dYR0U4d4m+IJgWuTfRosFMFKe3FdmQEDs
bk4xKP3g6WTGpVQ9goOvFVZDFx+iKrqhKhOBnNdtJHq5YPJQPa6ao7DDGu7b
ImpYmzj+H36UU5DcNthC2LyxXyVqPCMXedj2bWp8+Nj6zqnwKJ4PTI7+Tvve
SEG3/fszvmBvkw4GSAgqcdHmkeAhDFHWiQBM9gUrSHg2t9jYHgqQSxRVbnvI
2mYx98e8Ye2oQ5PAa/y8M8/3/50eEL+UpUMwphhfyDeTEHC75LzfLQS5CiZ+
kpAw+Ws55SSCofqI0rA5ElDVtyH1XgQHwunA9QkSOOjddOcyBRJD7GGjkYQQ
6Z2P5a0UhK40zaiGSIgSM6Gi4EiBtlQ3wNpRX8HaMYqd9Z+wdpz/xJb3BQj7
xHDk2xfnEAinVpX5f0TY9WkXhU19rJvoBuWaVuQ8ZwQdEttAdr4IwmaEbpU5
CLJOTye5ykV4/eNMOt2wB9yTmISbFBx6v0N2L1oInjrxg5eSzf0EQbDFs3ef
Roa93n7V+hzisEccId34HzsCsU2JGfHaowLsG+GtRRoVD4Tz1XrDlVjnPAfG
vazxY0lx2KXy1miDmXXZmrR49LIMmOoX1GPeznkZmGsKayNP8eHu/tqzC2YZ
6Fqk8wo1F+ot11C0ksL5jn6nWHcaiVmXGITdP9yc2FWNwKtgSUQ84kJ64eDf
9h60UU/O27hfFgSzkt6VESsf319H/5/8YOv9/gfI2cW4
            "], CompressedData["
1:eJxTTMoPSmViYGAQA2IQ/SH5TKz3C1uHFqG0W/++Sjmov+XdZ3DT1uFA974m
E2UEv+btTFVGLimHNd23MxjW2zqsE9LhS5eTdFj/8OXUTTm2DgdB6g+LO2zv
Zfsg9sLGoeLwNteZa0Udtpj/OJQSheD3L/hh+OyeNZxfs25bUv1Ma4cPi9Yr
nK0Qh/NbFNhVz4RIwfkMfAu9zv6TcfDQ+6/495u1w+4X2h7GZooO5teO5poY
2DhM7/7hd8ZKyWGPOj/31mk2DuVe7K//v1F22Fsra5GuYutwBgxUHN5GOdm9
mIngm3Y6JjxNsIPzr1S8VDPssHNYzdJ9eOZ5JTj/9D7tpv9zMfng8Ki3c+CP
Dbhv5K7ksEUvbzFjjR3cPQAPkKJT
            "]}], 
          FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
           3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
           0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
           3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJFIGYC4q6/qd+f7HR1SL8vevD/NAUHGH91rZWcMYOi
w9z3y495z0fwn4jInnzajuDPBIGbzhj8P0BjEheqw/k7b4FMRvD1Jiz4YZim
4ZAsEGG55QCCn54GBMsw+S+ytL9N/6sO58PMh/Fh9h9cscTPgdkJzj+90HXb
57eOcH51s77PskuY/PKL4RPS5ijA+Xc35AamGSs4+HzuCy55g+DDzIfxYfaj
8/3vGy0/rSQM53vuSvt0tkwIznedpxJrPFMQEr77EXxY+KDzL77gS0rPEoLz
YebD+DD7YfED47OE8elumovgw+IXnQ+LfwBWYumQ
           "]], 
          FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
           0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJdIGYCYv45xou2sHs5TKkNZ/lvLevwJyb36L9HnnB+
uPj2iwz3PB0C7hstP50k43Bl1jPZ5Rc8HdJL2DcaL5V0+A8C+z0dXOepxBrf
lHAQ+eR4Pm2rp0MaGEg47LzV9Tc1HsE/fFk7VdIIwc95/nvlRykPOH/Dw5dT
N7l4OIi1G++f1Szp8AvknkUeDhEgd8yTcTAGgdMeDjuCrSL+H5d10J+w4Ifh
Nk+HD4vWK5z1UHI4AwI8Xg4XbuWKz+pWhvPzFjPuYf2kCudXRKwwPbtbw+FD
68mQgw2eDhfy49nPzdRy8Kpu1vc55wHnV4LUSSP4JiD7N7s7vOHdZzBTSwPO
L/OXE8viVYPzp3xji59xRsUBpEriK4I/EwR+Ivgg7/JIesD54PC0h4aHmiqc
rwfy5zME/wUw2C71qjmArPVV9nA4oWk16fR/NYeQEpXp/3+4w/k/67L2lLxG
8Hn9109JfYHgT3Xuznn+2N0hMx8YEiLqDnW/rQrOMXg4BNySrkm8pOHQfune
A+5gDwfza0dzTRi0HEqYZnFIb0PwwfZbe8L54PDt8XRIPhPrfcJdA87foPqk
eR4wfGB8Zr6FXmf/KTskghKEo6fDHU3ZNf+NlRycf719feClhwN/LCjFKcDD
M0Y1QuZcjBicD6aNRSHhcd8TzgcAjW9DiA==
           "]], 
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4oKuvief/ns7pKcBwTQFBxj/w6L1CmczlBxC
SlSm///g7VAg1HzgVKKqg88JdtvZc70duLcuqzyuqeHAEsanu8nV26Em0SjU
gEvbYQNP4Zru014OM2aCgI7Dkr0HxdV2I/g3pIEqtyL4U07Xe+xf6+XAsniS
FWMvgn+l4qWaYQaC3zLv7KrzoQi+el3PzmxPHQf3gD8Sxce9HGT076qwPdR2
4D++a0dvnLfDLZA9pZoQ+zd7O6xsCvSc26AK55dfDJ+QNkcBzj93K1d81mtx
h++Gz9ap5ng7+D/xvGR6md8hxsnuxc09Xg5/Hu/NSm1igdu/J7/m7cylzHD+
HU3ZNf+LEfwt5j8OpWgh+HO33tYzmc4E9z84vNOY4OED44Pdfw7BvzLrmexy
D2+HssPbXGf6cjqo8wNDfqK3w/spfNf+Rwo6lDyYI7j0rrdDpPj2iwx2YvD4
Ow/yT7a0A3r8AgCfbOFF
           "]]},
         AspectRatio->Automatic,
         BaselinePosition->Scaled[0.32439307852814453`],
         ImageSize->{87.30445330012452, 24.508064757160646`},
         PlotRange->{{0., 58.2}, {0., 16.34}}],
        StripOnInput->False,
        FontFamily->"TeXGyrePagella",
        FontSize->12],
       StripOnInput->False,
       LineColor->GrayLevel[0],
       FrontFaceColor->GrayLevel[0],
       BackFaceColor->GrayLevel[0],
       GraphicsColor->GrayLevel[0],
       FontFamily->"Helvetica",
       FontColor->GrayLevel[0]],
      TraditionalForm], 
     Offset[{0., 2.}, {1.5362605641709266`, 0.0458936956937559}], 
     ImageScaled[{0, 0}]]}, {{}, InsetBox[
     FormBox[
      StyleBox[
       StyleBox[
        GraphicsBox[
         {Thickness[0.0706713780918728], 
          {Thickness[0.03378091872791519], 
           FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3,
             3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1,
             0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYC4juasmv+Gys5nAEBH0MHGH8mGBg6/K9YHzWz
QBHOL78YPiGtRw7OT00DATmH4q2iv0/vQ/BPHnZam6lnBOeLT73CmcFkCedv
bam5sNkTwX+xfT3zcx9LhwahtFv/SmXhfF3xj3NnhMo4gJV9s3CIUY2QOfdH
0uE/CNRbOOxJvL3ojJooBt8YDCwcNiicjTCxFYPz303hu/Z/pgSc3663In+m
sbTD75jco/+KEPzT9R77a3WN4Hzr+/6904H+KwH5k08a7n+B2ID7Rs/F4Pwn
wQw96QWiGHxY+M7o/uF3ZpeYw/3Crr4nQYYO64V0+NLjpOH8HhvPXWmfZOB8
cPi0ycH5zHwLvc72KcL56PEHAOfKzw8=
            "]]}, 
          {Thickness[0.03378091872791519], JoinForm[{"Miter", 10.}], 
           JoinedCurveBox[{{{0, 2, 0}}}, {{{2.1921899999999996`, 
            12.185899999999998`}, {11.9621, 12.185899999999998`}}},
            CurveClosed->{0}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYC4pq3M1UZT8k4PElceM1kPZMDjL/k1vLHhs7M
Dv9BoF7GYa2QDl/6PmaH4xu6zI38EXzVJ83zzmoh+Ax8C73Oysk47MkHmrSU
2aHH6xWLyUZpB22+9DrT40wO6WlAsEzCYd6JyUuy1b7ar3jhofdfUcSh25/R
YJ7jJ/t2vRX5M4OF4HzXNUeXM0jwwflg9/zndtgTc6Q86dpfOB9mP4xvGfH/
uYE8u8PzLO1v0+fyOkSKb7/IYCfgIFI5qeRsi4CDYPZHTYY2YYe/H+O2Gh0U
dLjwgi8p/ZSog4njlVqGIBGHNDCQcHgSzNCTHiAO5yvsWrAv9R2Cf/5Wrvis
bikHNVA4eEk4rGHpPjyzXhpC/xd1WP7tZcWZBVJw/pcNAdmzzBF8sH8nSzoI
gdyTJuqgeMKR09hXEuI+NVGHiovhE9LOSEDlReB813kqscYzhdH4Qg7/QP5p
lHRYDTZf0EEErE8KzuePDbhv1C4N50P0yzhEgMLnnxCc7zKhWSjtlwic/6ri
jENqjLiDO9geKQdjMJCEhIefOJxffnib60xeQTgfbM4sVoeZIBAphMqXZIfz
5yxS3vmn/a89i4zT1Fl7uRzOgMEb+9kgdZZCcH6XjeeutE0ScD4svU4sOftk
di6jA3p6BgAtyDvv
            "]], 
           FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1,
             0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3,
             3}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJdIGYC4hOaVpNO/1d1aFNgVz2zRdzhoLhaMGszgu+h
91/xb5mqw5u23G4jaXEHgQjLLSfCVB2m1oaz/J8t6rDARufKLDVVh5q3M1UZ
uUQdbO77907nU3U4AwYiDhVe7K//31GG85X9J62bOQfB//sxbqvRRQU4P7Tp
6MMz75Uc0tOAYJmEw+paKzljA2WH1Szdh2fKSzrMVnhlx3BT2eHKC76kdC0p
B423vPsMJFUcHJoeHZ8xW8qhc8PDl1OFVB12BFtF/E+XcYD5b2+trEW6ihyc
DzQt/myjApxvvKv5xswkJYcrFS/VDDNUHGaCgbLD9O4ffmeylOD8t1P4rv2v
VIDzU0HuTJNz6LTx3JWmpATnt+utyJ+5WQHONzEGgsvyDu670j6dnSbv4DpP
JdZ4pryDqeOVWgYmBTjfcM2j3jPBCD4kXBQc+GMD7huxK8D5QNmfabMR/D0v
tD2M0xQdkiOOSs9UR/D/g4E8nL/zVtff1HIFh/LD21xn7lVyqL7/45ZxtyLE
fcbKDsKVk0rOhijB+R0gf1xWhvMTD1/WTp2p4nAaZO0bRTj/gWu846yJCnA+
OPyPyzqE/C6xSUtQdrijKbvmf7A0JF6B7lC59iiYIUfcgdd//ZTUE3IO70Hh
aikMD69wTrF24/tCcL78rgX7Us8h+BB/CTq4qpYyzepQhfMB+246MA==
            "]]}},
         AspectRatio->Automatic,
         BaselinePosition->Scaled[0.35633910735826296`],
         ImageSize->{21.23067496886675, 38.71419676214197},
         PlotRange->{{0., 14.15}, {0., 25.810000000000002`}}],
        StripOnInput->False,
        FontFamily->"TeXGyrePagella",
        FontSize->12],
       StripOnInput->False,
       LineColor->GrayLevel[0],
       FrontFaceColor->GrayLevel[0],
       BackFaceColor->GrayLevel[0],
       GraphicsColor->GrayLevel[0],
       FontFamily->"Helvetica",
       FontColor->GrayLevel[0]],
      TraditionalForm], 
     Offset[{0., 2.}, {1.1692853291778578`, 0.7750590626846132}], 
     ImageScaled[{0, 0}]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     StyleBox[
      GraphicsBox[{
        Thickness[0.14224751066856328`], 
        StyleBox[{
          
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYC4g0KZyNM/oo7qDxpnne2S8oBxm9RYFc9c0XK
wcQYCDaLO7TbeO5KE5J2+PN4b1ZqE4IfIb79IkMcgm/ieKWWIUjcQSD7oyYD
m7TDgVpZi/QnYg7uu9I+nZ0m5TB7JhDcFHaIUY2QOVcj5rDF/MehlFV8DqLt
xvtnHRZ1KDm8zXUmLzecv05Ihy+9jgXOT08DASaHJC+Vi6dXSMD5MPthfP/7
RstPH5Jx8Ls4MeYfM4uDq2op06wdCg59Ed3+jAXsDsr+k9bNjFFySACZ84LT
gZlvodfZOmWH8y/4ktK5+B3OgIGKgzjI3mYhOD/47eWPMxSF4XwmkL59og5P
Lyjd/rlPxeGB+b5vZzaJOXyQjq9Om6nscEdTds3/y6JwvioonLMQ/F2Jtxed
OSbioAJyj4+yQ8jvEpu0BhGI+3SUHdawdB+e+V8Ywj+jBOfveaHtYZyGxn+m
6GCoOulF6hYRh/dg8xUdXOepxBrPFIXzXSY0C6XtEoPzIfrFHdxB4SOhBOfv
BrlLTBnOTzkT633CXcWh4mL4hLQzopB0YawKCY9GITQ+B5wfBOIz/rBPBUXL
MUU4/+9/INgvA+fflK5JNJoq4ZDdtOI3gwojNHxFHOaA0wsXnL83v+btzKfC
cD4svQJFVRlfSTqgp2cAH+ZAVg==
           "]]}, 
         Thickness[0.14224751066856328`], StripOnInput -> False]}, {
       ImageSize -> {14.061011207970111`, 32.67741967621419}, 
        ImageSize -> {7.0305056039850555`, 16.338709838107096`}, 
        BaselinePosition -> Scaled[0.32439307852814453`], 
        ImageSize -> {8., 17.}, PlotRange -> {{0., 7.03}, {0., 16.34}}, 
        AspectRatio -> Automatic}], {
      FontFamily -> "TeXGyrePagella", FontSize -> 12}, StripOnInput -> False],
      TraditionalForm], 
    FormBox[
     StyleBox[
      GraphicsBox[{
        Thickness[0.0702247191011236], 
        StyleBox[{
          
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
           0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
           0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxdlH9MW1UUx99jhYGDZjBef9D32N7aBokLdi0LZiN7p5sgY3EgEqixqDTr
w9kh/lHjpjQxzAiMBZCBo4yZsbGUmW7gH6hjpGomUSl1sh+4HyqLkqyYNLNk
W5FK67uvcBu9yc3LJ/fd8+N7zrmspaHCuoYgCFLYVcJOEPZPfqml7mg2VIbt
hfwmGlY5kd7V01dDwwmnsF7KBvsoFfa203DM1FZGro9zeeB6sHeAwfy0PHiq
t4eBxoBTS75BQ79r+xxvYqAX2XGqgJAOlPp20nBourqTd8vBfuXzImd9Fgz5
S/Ki31DQjux3KjCL9qg45xtvOIgKOUx6nmqK+uL80BMcrauSY7aUaqa9LYqY
/1tyeHBmeJNvUQkuZIdVwFcO5pm6wSwoHeMXfDIljNfePTNVzMBf6D+FCraJ
dljMRHP5OX54M2YGGdqogXdQHgeVkG9ASxvLe5LCnFY23G1tScd8sE2v2t8l
hct3ji5bXWroR7LcToXdnUcy+CfUYHfZRyIdqXA+eO15y1sasDUNhYnBZHx/
rnZgJr9BgnmHKXpf9yqJOdAR+rSnNcLt9N92L41rIGdBM9+3J8wFuqUz0Xk1
SEt7D4R/DnGBNI/OKfh79uyOllO5j7h0WzCX+JjFzH5vTDE44rxV2+W37meh
8nFN+j8PHnEbFoxX+SIWbkpeCJElIczyJrpbd30Rc+i7925OSv7mDpuGtvn2
suB3/GG7umWJ86L6/cpCSxmp+8S4zN3zSPsNFjVwdqPDayZgSlwaeF8y0bG1
QIK5y+6bO1mfhDmW91p4rbIi5/SBOLsd27MNI2rMJ1EfPKmGz/LePEsWJsEl
pH/BZsgeO+2xtifCc+4JF3GIjfXJrQQQ9brEwDqjoNg8AZmHBc/fKuFlrYn+
sZCI1eUDBaQhPasjXFWKrNnAyTBXoLkg46xD+lVSK/5X88uM1XOYxCzGIfhf
5dbCPWO8XgLra8pn9Wsp2BK+mBwJSUAcJycFqSi+3EQoEe9RsXokr+hzTA77
pj8yR44kwRjq7w8VuJ/EOf+ThsU7hr0JN9aBt6gxh7/AgqDGvhOJqTBb4Hk8
dY1d6Tcp7E4x1EeFflkOvjKqJ9PhnniuBiEql3dXBhRr307oe10Ti/P+Blwf
YbrT9D9QmMU4v5RjzkB9xytgyVw/EcmIs3rm9xcJWv1fHmehGN03yeDhSLmt
L8TAAvpWU2BGdTGr4Gs013OZ8Esu444asmI8mAnNeUMNzuNKzHdVjbX6UQVm
Mc5WGbglbVecG2VY/3dnBYVsCszV8i+mid9ozKvvZQl6R2ZU8P/39F/ll0+H

           "]], 
          
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}}}, CompressedData["
1:eJx11HtMU1ccB/DLQ9EsEodOjQj20nNfLRRKQbCB+WMuihiZkzDJgiADLo/p
ZBtOFpFtkmW+kikaGWCqBRk+IJGImimiQxktFF8xhNkRZmFZp2PCYjom1e7e
XnrOX/sl549Pcu697e97fof+YMemwgCKovyktVla/tLqu/VWW0kOD4FNNUa/
NhZ8Hvrq0zXHBllQpUzm25J56F7MZswaZeH2t/pdUTTxx6Hzfo2a4LBPNKp/
cP/OwanBuGeJPSx8nnUmfsDOQY7QP7+3noXKvNjMmAMc+NfPCTVVMRCfdH3T
cTMLdd5CULJj4mtrB4PdF3u7XacjRmm7q6NtM/ueE/8of7+Jwe4sP7ok0MVA
jObsgntjCEL+TrkrZrKQtfjKfSqcAWep1lWbzMEaZqd//RkGqk0D5+7uFKAs
pPpm32MGdr0Tvqh0gwYcvd9dO17GgsdbGnhY8Qer5zns7PYbf5qSiIfkD31P
jOz/VpW6OXjW8tP6BKsGLug+avKT9lvkPps0EGeQi4MiUarZxPOzVnZYXAL2
kuhhNNssKO+r5ED0lgBzWpe9X2AnXr3sqWOFkce2eYuHAtuW9ZYWYt//8/mL
aWPZHV4L4/O6Yur6Zn6PqAV39vaeV7HE7z4Krcz7hMVWzgkD7vGnN1eOSv2Z
WxyxrYJR+pSqgSPjlavipX7nyvkv1cKE3Id1CD//cjLnUqxZjW24Wj1U56Cx
18r5OFVwJPvV6hfbBexVzp9bX7h57Cuw19E7xENxeVC7YRat5GrhoWj88msD
DPG1PHuj7T3i8wftxVQuDZ91nVwaPczD7pGpR4YPaQiYe2B5frAADaonb1JW
Gjos0g6jRpmH6xE43/iUh3uoGjX2obQngXF6hJ1UdmffgyoEQckNmScPEkfS
y59vk/L1+XQ6LMhrEsA5fXbywQYE/2SMNjeM8ZAsD1AUgl7BWNOfy8P+pHVX
xUY1RLpqh49yLLxtQlsMJWol37WM0rfBCDwvAcHmtIFw4raQyOCiYGI9U+Ms
PE1jbz4sRtan05Cq89AvByXv7Xls80i+sScsMYjBfmO6/y/rrf/3l97zxML+
S1MLqYs06A6fmtKLrJJPJnGC3D+HCrvTqU01iCplbgOJ0+9LJyCfwfbeQ2YE
GeWo1hNDz8wJArsQ1uoJiMCmvtnYLI4Qn2gxjokVapBSen3FLwhGErpctm41
NMv9l97vzTcMwVR3wbmtxxDe53t+X8rW3+41MtidowvDrIUctu/+nFiUutGd
SO5T3/36H/x+UC8=
           "]]}, 
         Thickness[0.0702247191011236], StripOnInput -> False]}, {
       ImageSize -> {28.49032129514321, 32.67741967621419}, 
        ImageSize -> {14.245160647571605`, 16.338709838107096`}, 
        BaselinePosition -> Scaled[0.32439307852814453`], 
        ImageSize -> {15., 17.}, 
        PlotRange -> {{0., 14.239999999999998`}, {0., 16.34}}, AspectRatio -> 
        Automatic}], {FontFamily -> "TeXGyrePagella", FontSize -> 12}, 
      StripOnInput -> False], TraditionalForm]},
  AxesOrigin->{1., 0},
  AxesStyle->GrayLevel[0],
  BaseStyle->{FontFamily -> "TeXGyrePagella", FontSize -> 12},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameStyle->GrayLevel[0],
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  FrameTicksStyle->GrayLevel[0],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0], 
    AbsoluteThickness[1], 
    AbsoluteDashing[{1, 2}]],
  ImagePadding->{{15.05102, 22.5}, {18.535779, 38.5}},
  LabelStyle->{FontFamily -> "Helvetica", 
    GrayLevel[0]},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->{{0.9833333333333333, 
   1.8166666666666667`}, {-0.06445373688702115, 1.2246210008534018`}},
  PlotRangeClipping->True,
  PlotRangePadding->Automatic,
  Ticks->{{{1, 
      FormBox["1", TraditionalForm]}, {
      NCache[2^Rational[1, 2], 1.4142135623730951`], 
      FormBox[
       SqrtBox["2"], TraditionalForm]}}, {{1, 
      FormBox["1", TraditionalForm]}, {0.5, 
      FormBox["0.5`", TraditionalForm]}}},
  TicksStyle->GrayLevel[0]]], "Input",
 CellChangeTimes->{{3.712316147150796*^9, 3.712316149504136*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.712315128135539*^9, 3.712315139422434*^9}}],

Cell[BoxData[{
 RowBox[{"<<", "MaTeX`"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"texStyle", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"FontFamily", "->", "\"\<TeXGyrePagella\>\""}], ",", 
     RowBox[{"FontSize", "\[Rule]", "12"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"(", "x", ")"}]}], ")"}]}], ",", 
     RowBox[{"E", "^", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "2"}], 
        RowBox[{"x", "^", "2"}]}], "}"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", "2"}], "}"}], ",", 
   RowBox[{"PlotLabels", "\[Rule]", 
    RowBox[{"Placed", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<Markov\>\"", ",", "texStyle"}], "]"}], ",", 
        RowBox[{"Style", "[", 
         RowBox[{"\"\<Chernoff\>\"", ",", "texStyle"}], "]"}]}], "}"}], ",", 
      "Above"}], "]"}]}], ",", 
   RowBox[{"BaseStyle", "\[Rule]", " ", "texStyle"}], ",", 
   RowBox[{"PlotTheme", "\[Rule]", "\"\<Monochrome\>\""}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{
        RowBox[{"MaTeX", "[", 
         RowBox[{"\"\<\\epsilon\>\"", ",", 
          RowBox[{"Magnification", "\[Rule]", "2"}]}], "]"}], ",", 
        "texStyle"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{
        RowBox[{"MaTeX", "[", 
         RowBox[{"\"\<\\Pr[X\\geq(1+\\epsilon)\\mu]\>\"", ",", 
          RowBox[{"Magnification", "\[Rule]", "1.2"}]}], "]"}], ",", 
        "texStyle"}], "]"}]}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.712050145815567*^9, 3.712050181293633*^9}, {
  3.712050235823552*^9, 3.7120503034712687`*^9}, {3.712050339126787*^9, 
  3.712050340765357*^9}, {3.71205037630917*^9, 3.712050402841324*^9}, {
  3.712050440509356*^9, 3.712050543740906*^9}},
 EmphasizeSyntaxErrors->True],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], Dashing[{}], CapForm[
     "Butt"], LineBox[CompressedData["
1:eJwVxX04FHYAB3DSVqErPZFrTYnaqqeSut6Ub1sKYYUQiXZysayyEJUMnafy
UriVRLQLFXHyki11iiKt5OXnLp2X887hct7q4n7b/vg8H0P2CQfvaWpqanb/
+f893r21ZX3e5tuh10+pHD25zuxWpgVen2Y4KJVy6GmRuALmfpiyrezGx+RY
s2V+RirzCPZaRSsVMjm2vlsvSGAGgL3swTdUJEfZzXJWLPMCvme3NfwskCMy
PDr4MpMHE5NkA1u2HEcC5MxLzDvwnNnrEls9hJk869sfhwtx76zn77/xBvHo
namlpYEQYQfNXhhdHMCBSElTeXQF1j2R9A8lyHAi/9TqpNFXyPf0eduT3A/F
1cYqdfUaJA3pRGc970PVs5fCmm11UH3ln2bd0wvfEOvZrgMNUDcfDsj+thfP
ZpnSnF9F8DEWPq7w60Emv0K1cFkTmrSKtzJKurFD78mfjrkSZPtG2Pfpd2N1
paTk5cpWbPylKs6Q24WGHY5D94ba8CXJY47VYCf8NI/VEZN2jHjq0hFOJ16L
XZ4w4jrA5FlVl0k64Lj7gLSzsxN7jUwzNdw7sDE92iXduBtpQV9XC/ra0aZK
bPAJ60Gc2EYZcaodXdY1fL3yXmzy4BTbaLZDcKM1pNawHxPX980KSJUi46LG
pRVnZGBt7goL3iTFmJdbP+fxAEY42W5HJW3QsohyyF8whE+WtoX1oW04N7dL
W+ouR0tWVYnJijZoP12lJrL7iPRH/Vc6H7Zie9DeqXLlR3jpFApztVuRcieG
b5QyjNYze0yST7fAw2nDm1k2ChQIhRabJM0oIt6JT8cVCKwUvk2wbsaWfwTT
uq+N4EHjraOVLyRYsoszlmgxCvfjF9epzCRgbWDFF3aPovrB9FvDwg9oVcS+
4nPHUKoImuLs+YCB9fZcpuk4WPuWmK2pacJy2ep+9fpxrMzUvqtzuAkVxoF1
J8MnEN6UGJcie48rDcTLwfgTdjE075+IeA+5Y1n8tIpPyA9aHhph8B4PnXR3
bvH/DL3im7bcIjH4byJT2+cpoR6liuI5izFR6X523nMlpEbRNRKFCG3xwrG5
x7+Aw+r9PJ0nwnitGTOCMYmZ9rKw78xFOMlbWhZSOongeYOyio5GLHizdG6n
xxTqm3MCG+Ib4UhyJhepplAaEmj4cGcjFJ63/ST3VXg344bAcphAeDiPy7Cl
2NpjsSwsk+DvGj+blp8oIp9HPWVlEBSbr9TJtafIzR88P8AnyFmUkWLnQlHZ
xQh0u02QLE4uiGFThJZ8YG1OIQjcFyXVDKGY0o7V+BJPsGrHoe0zMilS4+en
pYYSLM9bqCG6S5GVxJvjeo5gqYG4KjOboox/KHP+WQL9SYf9u/Mp4gR5u2OC
Cb4usTrGLaUQca7Zh54ikK7dcEOjngJXLl3m+BJIbg171BOKweST7sY+BOLZ
ecZ8MUWCNmt/O4fgrWyF4McWivP+ZkUeRwhKsxZXhvdRpFVGbnP1JCjRa46x
H6CoDb25Td+DoICb7GAop9BnH2SL3Anue+m2lI1S8Db+ZeDsRpBRV8e/OkFx
QWZdpOtKkP7DVd/DSorPLj7+xIUgRWC31mSKwrR9tuMfzgTXF2uNUUoxPrze
zcmJ4F9ddYum
      "]]}, 
    {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], 
     AbsoluteDashing[{6, 2}], CapForm["Butt"], LineBox[CompressedData["
1:eJwV1nc8le0fB3BRKaMk9UTDePBoGJVdfOxkZIuGSIgkZERCQpnZZWRkPTxC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      "]]}}, {{}, {
     InsetBox[
      StyleBox[
       StyleBox["\<\"Markov\"\>",
        StripOnInput->False,
        FontFamily->"TeXGyrePagella",
        FontSize->12],
       StripOnInput->False,
       LineColor->GrayLevel[0],
       FrontFaceColor->GrayLevel[0],
       BackFaceColor->GrayLevel[0],
       GraphicsColor->GrayLevel[0],
       FontFamily->"Helvetica",
       FontColor->GrayLevel[0]], 
      Offset[{0., 2.}, {1.0611648070183481`, 0.4766513740306172}], 
      ImageScaled[{0, 0}]], InsetBox[
      StyleBox[
       StyleBox["\<\"Chernoff\"\>",
        StripOnInput->False,
        FontFamily->"TeXGyrePagella",
        FontSize->12],
       StripOnInput->False,
       LineColor->GrayLevel[0],
       FrontFaceColor->GrayLevel[0],
       BackFaceColor->GrayLevel[0],
       GraphicsColor->GrayLevel[0],
       FontFamily->"Helvetica",
       FontColor->GrayLevel[0]], 
      Offset[{0., 2.}, {0.939274259549197, 0.16400161072952835`}], 
      ImageScaled[{0, 0}]]}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     StyleBox[
      GraphicsBox[{
        Thickness[0.1488095238095238], 
        StyleBox[{
          
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 
           0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIdIGYCYrc1R5czzBBx0Pik8nKWprgDjG/qeKWWoUjc
oUNvRf7MYhEHlwnNQmm7xB2q7v+4ZayN4AvEBtw3YkfwS7aK/j79TthBYdeC
fanrxB26bTx3pW0SdogU336RoU7cISXiqPTM54IOsmv+F8/wF3NI9lK5eFpD
wGGNkA5f+j5RhwjVCJlzNbxw/ka9vMWMNRxw/h1NoE5jZgeh7I+aDGnicP6b
ttxuo9/ScP7fj3FbjR7KOGQ3rfjNkMLs4ND06PgMaTkHFhmnqbNsWRzWsHQf
nvlf3kFf/OPcGV8F4fxqkP9WC8H5c5ZbPUmrEMbg3150hm1miAKc/146vjpt
poLDarA6IThfEORONQQ/jFOs3fg/C5wPdnc0uwP/tf+WZ74rOdhkb4/NeMfj
kAYGKnD3wPjgeOIUgfPnbr2tZ3IdwT8DAj2iGPxp/yfU/d6F4J/QtJp0+r8K
JD7YEXxwvOmJwPntoPifLATnV4Lc080J54PdP/unPTg8lijB+esVzkaY7JWF
85NB9qRLOMhsFJvP9IAZ4o4zIg66oPA35YXzw0HhM18QzoelxyfBDD3pG8Qc
0NMrAKD1MN4=
           "]]}, 
         Thickness[0.1488095238095238], StripOnInput -> False]}, {
       ImageSize -> {13.43840597758406, 32.67741967621419}, 
        ImageSize -> {6.71920298879203, 16.338709838107096`}, 
        BaselinePosition -> Scaled[0.32439307852814453`], 
        ImageSize -> {7., 17.}, PlotRange -> {{0., 6.72}, {0., 16.34}}, 
        AspectRatio -> Automatic}], {
      FontFamily -> "TeXGyrePagella", FontSize -> 12}, StripOnInput -> False],
      TraditionalForm], 
    FormBox[
     StyleBox[
      GraphicsBox[{
        Thickness[0.011258725512272012`], 
        StyleBox[{
          
          FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
            3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
            3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
            3}}, {{1, 4, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 
            3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGBQAGIQPRMMFBxcunOe/+5Uc4DxVzYFes59oOHQG9HtzzhB
xuG4ptWk0/+1HGJUI2TOyYjB+XMWKe/8w/7DHp2fngYCWg5/vpU+mCP4B84/
AwI+rA4wvsuEZqG0WawQfeoIvpnN3qBpjppwvsya/8Uz1kvA+QH3jZaffiQG
Nw9sXJoY3D4YH+YedL6JMQiIOvQniuanzPtjf+FWrvgsb1GHPfk1b2eqsjnA
+LF6j6wNX3PA+eqfVF7OOskN58uC3HVeEM6/LV2TaPRVyAFmPowPs3/Ft5cV
ZxgQfJmNYvOZFHjh/C/7Pm5Nv8bj8Ofx3qzURwi+4glHTuO1EnD+3Q25gWnG
Sg5rhXT40uvE4PwWobRb/0Rl4HxYfMZpnhY4LqXigB7fAG0e3ys=
            "], {{
            7.200389999999999, 11.299999999999999`}, {7.200389999999999, 
            10.7883}, {7.200389999999999, 9.40039}, {5.244139999999999, 
            9.40039}, {3.6003899999999995`, 9.40039}, {3.6003899999999995`, 
            12.712499999999997`}, {3.6003899999999995`, 13.1141}, {
            3.6238300000000003`, 13.200000000000001`}, {4.144139999999999, 
            13.200000000000001`}, {5.2664100000000005`, 
            13.200000000000001`}, {7.200389999999999, 13.200000000000001`}, {
            7.200389999999999, 11.8234}, {7.200389999999999, 
            11.299999999999999`}}}], 
          
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
           0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
           3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYCYol5cZqnC7Qcdt/q+pt6XNkBxr+jwtY4tVnF
IeVMrPeJ45oOJsYgoOow7f+Eut+7NOB8nW/T705ergbnB96Srkn8pOrQvjz8
lNEXJYczYKDqUH54m+vMWiWHG0KfHM8fw+TD9KvEGv9MWw3TpwLnQ+RVHHTa
xW6eM1eB8xfY6FyZlaYCcQc7gu++5uhyhhtKcH673or8mZMl4Pw0MBCD0GoI
Psw+dD7EPlGH3Ym3F50JU3a4cCtXfJa3qEPDVOfunOUqcP6TC0q3f8apwvkH
amUt0lnU4HwPvf+Kf7epw/miv0+/O+msATcfxofZPxMM1OH8uF2ePEzcanC+
xbWjuSYMag4KuxbsS32H4Ffd/3HLeLUEnP8fBOQV4PzkiKPSM8uVHH4cSlmV
8EXN4Q3vPoOZq1Qc3oLoUxpwPscamaiU3wi+NjicNeF8iLmaEH8uUXEAe+Oz
hsOmue+XH+tWcUg8fFk7daaGg8d+kAIEv+fwzPizB5Xh/NW1VnLGAsoO/tmz
yucoaULjX8lh+QtgiDUi+Akg9T8RfFh6LbFJW2Akh0i/sPQMAAAJOI8=
           "]], 
          
          FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
           0}, {0, 1, 0}, {0, 1, 0}}}, {{{16.488700000000005`, 
           2.3000000000000003`}, {16.488700000000005`, 2.6999999999999997`}, {
           15.299999999999997`, 2.6999999999999997`}, {15.299999999999997`, 
           13.799999999999997`}, {16.488700000000005`, 13.799999999999997`}, {
           16.488700000000005`, 14.199999999999998`}, {14.900399999999998`, 
           14.199999999999998`}, {14.900399999999998`, 
           2.3000000000000003`}}}], 
          FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGI9IIaxWZDYzFDMAOUz4GEjq8fFppZ6StxALXPoGQ60
iAtK3AYALHwCyw==
           "], CompressedData["
1:eJx11XtMU1cYAPBSGY84mWJ621JUBCa0iNDe29sL29yHEwUdDBbo0AUYQgEF
wh4kwwgTGIsPtqFEFIpkgCy4hY0qK6+wZo80uNEOHO6F20T2EFQcrzEMdN29
ZfecuGYnuWl+f/Tc73yPczcfKHxWt0ogELiwTx77CNmnJbprzpYUAZPFFtAt
i4B3tmMRUJEY21hGY6f1xT4slGETS4P3vshkYExjWrC8TMCtQyEL51IZeHPP
bVfqEgHGypLhTjkDrr47avWlEmh6fOs1/Vkapls6/KxXAmDY//r913wYmDck
5OnFQeBxvymnU8+A1iv0cmNYMKSIu68KNkZApiV175XdcrhWPLlFWRcBaye7
O1btVkBR7umpkupIyHHEw1qo95B9GAnuTzQkv5OngI6bk7WXLc6uXPNMxxkz
9oA8smbQroDCdPevpJewK/eP9P/Sin1v/47tEwcZ5Ou5gsLyJGzHb5izL3KJ
bMLm4/lBVpKhimZQ/N+aC6iy57C92DB1xxkY5gLbp4An1WwF+hk4WvtUVX4Q
9kBfz1tuBjns/H56fk8vA63xsD7jghxCTzUtKrsY6B09adO9KgfZnXHax8DA
iGeufz4jh03z+drSt9n6XKiJdJkKBnaXaaKYhiKjaGkwPhB6rgp+Fu5To/0F
nUdmDWVq+M57NmpolwKAe/+ParBzK10BSUWB5+wCGsWfsJE4FLce+w0unxSN
zs+brwdvPn8Zn4+E6KTYWdLxFLE7NkWya0SNvO7djz8Vn1VD6w2T1/k5BYyx
P+QB7Bcd9aWQuexmFpDo/473J2E74qadPfSN9m5YAzZ/viqb7q9fE7HruXUY
25PrbwWFPG9jO5qm4HxLQO8yW8/wnwLdypMpOGFgG7NGDsyJqBd++0QNyRXm
m5YhfziSoUoOV5AQ05c9a9X6wB1Xah3dr1qZt5ck0PD7hrYJRgW72s1tgjoC
YrfZN9u0SjSvS+/NfB2nUgJUjA/UPU/AH1w/S51t8LOmUI2iB10qggl27G75
KlfyTopW+mc79pkFt/S6EhK5bSJmm/00dn/QI6uNXc4ei06P0s9g8/FcVFsf
i28mUfztVezEVWPz+U7xJI6RRwmUn6wUs6zeXYz8pSmkwm7Fts2kGVXNkn/7
nITXvbNH/1ZLV+akjYSSqfpHXd73gXJXc7Wym4KHuPsrdRNsYHJ2HryhhkFu
v1B/EHDLTwO+7fZX6golIIlJWJYEaGDONGPM0UrAJY7t7DANev//+QPvrV45
aWKwShNHZXdpdJ6PNIufZZ2k0Xn5+XzgftbSKF+8+frx5vPdzN3vRdit7NjH
VWI77tce7EW2nE//ScPwaIFYv1cEwVNrTOFyDfJqYcgx4jCDzN8vvLcoPdp9
bzNoP/4+553HDQSJzX9//mv++/QP3iS2kQ==
           "]], 
          
          FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
            0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
            1, 0}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGCQBWIQfaBW1iK9x9mBoT1gadp9JQcYf0337QwGfWUHnU1z
3y+vc3ZIiTgqPdMdyE+VfBSR7+yw54W2h3GaskOy9X3/XnkHB5Hfp9+dXKzp
cP578OOl3A4ONkDh6ec0HdxVS5lmcSD4G/XyFjOyIPipaUDwzB7OV3nSPO/s
KXuHzxsCsmdNR/B9kwQiLEMQfDUQzaXpYFsZscL0rr3DZc4MpZwfGg4XlG7/
rGNycFh8fx/fnMsaDtY6V2Y9U3V22Jtf83bmUyWHo/82VX9icHAIuG+0/PQj
Sbj9Jo5Xahk2ScLNX/HtZcWZBgR/+QsPvf8PJeD812253UbREnD9CiccOY3f
isP9B+MHeM5tUONC8G9K1yQa8SL4z3s03vLKOTh82fdxa7qZBDx8V4PCP17J
Ya/BTC2JWmeHnbe6/qaWI+JHMPujJsM0BB8WfwChRsdv
            "], {{
            39.096900000000005`, 3.9499999999999993`}, {39.096900000000005`, 
            4.199999999999999}, {38.8699, 4.199999999999999}, {
            38.690200000000004`, 4.199999999999999}, {32.1988, 
            4.199999999999999}, {32.031299999999995`, 4.199999999999999}, {
            31.792199999999994`, 4.199999999999999}, {31.792199999999994`, 
            3.9499999999999993`}, {31.792199999999994`, 
            3.7003900000000005`}, {32.019499999999994`, 
            3.7003900000000005`}, {32.186699999999995`, 
            3.7003900000000005`}, {38.7023, 3.7003900000000005`}, {38.8699, 
            3.7003900000000005`}, {39.096900000000005`, 
            3.7003900000000005`}, {39.096900000000005`, 
            3.9499999999999993`}}}], 
          
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYrbGqc7dS9wdtpj/OJSixewA49/RlF3zvxjB
35Nf83bmUmaHPys/XvLtcnfQ4UuvM3VndWAAgQ9uDjd4b4ulfuNzmAkGbg4H
amUt0lPE4fz0NCCYpgDn2724ueaXjarDkcvaqZKP3BwixbdfZLDTdNhnMFNL
Yqq7gwRLGJ+ukA7cfvW6np3Zngh+y7yzq86HIvhXKl6qGWYg+CyLJ1kx9uo4
VOgqyn+Z4+4wA2yvjsOEBT8Mn01D8E2MgaAZwbdi9G3hZXd3CK9dty3pvpZD
jBPQpXvcHPY8FpE92arh0KB2qG15vpsDl5tqKZOUmsMZEPBxc3CZpxJr3KkM
58P8C+PvCLaK+P9cxmHFCw+9/4luDh16K/JnGos7fGg9GXJwg5uDqeOVWgYh
IUh4cLk7iE+9wpmxiMNhD6uQiH2bO8S8NCa4+2F8mP9gfJj/5269rWcyHcGH
xS8AUtXMcw==
           "]], 
          
          FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
           3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 
           0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYC4hzOnwvSi70cTIxBQNQBxk8DAzGH+Bk+oj1O
CH5BV9+TT9s94Xywvs2eDm/acruNfiP4M0FgpwScr6+1UvgCixacD7ZnMoJ/
IT+e/dxMLQefZVxuqlMRfBAlWejpcAYE3mg6RIhvv8ig5unwHww0HA6uWOLn
0O2BwYe4T8PhWY/GW951CL46P/fWZT8R/Ggnuxc3fTwdvu681fX3KYLfLJR2
699WCTjfZQJQ5JeYw3Fv805HD4T//eXEsnwPe8D5Pp/7gkumYPJh4TvpdL3H
/r0eDhdu5YrP8hZ1uL+Pb45xkCecv+Hhy6mbWhD8J4kLr5lsR/CPXNZOlfTy
gvPR4w8ANevA6A==
           "]], 
          
          FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
           3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
           0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
           3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJFIGYC4qP/NlV/sglwSL8vevD/NAUHGH91rZWcMYOi
w/nvwY+X6iP4hV19Tz4pI/gzZoKAHwb/T+r3J4kL1eH8nbe6/qZ+R/D1Jiz4
YZim4ZAgEGG5pQHBT00DAUz+iyztb9P/qsP5MPNhfJj9B1Ys8XM47APnn1no
uu3zWgS/olnfZ9kkTH75xfAJaXMU4Py7G3ID04wVHHw/9wWXrEHwYebD+DD7
0fn+942Wn1YShvM9d6V9OlsmBOe7zlOJNZ4p6DDn/fJj3vUIPix80PkXX/Al
pWcJwfkw82F8mP2w+IHxGbXbxW7qIfiw+EXnw+IfAPKl5VU=
           "]], 
          
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 
           0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIdIGYC4g0PX07dJBPkoPFJ5eUsTXEHGN/U8UotQ5G4
g66i/JccqSAHlwnNQmm7xB2sda7MeiaK4J//Hvx4qTCC39n35JO8UJCDwq4F
+1LXiTtc//DFK5IvyCFSfPtFhjpxh/cnDzut/RjoILvmf/EMfzGHyafrPfZf
DXRYI6TDl75P1EHcI+CPxH4E3793ep7QdAR/cntr1OWcQAeh7I+aDGnicP6b
ttxuo9/ScP7fj3FbjR7KOAia2ewNygt0cGh6dHyGtJyDudSBaIVSoHks3Ydn
/pd3iJ/hI9rzCcG3AfnvL4J/YXPk151cQRj824vOsM0MUYDz30vHV6fNVHDI
rqhaqsOM4F++94B78tdAVPlqBN80bpcnT1+gA/+1/5Znvis5VDfr+yzbFeiQ
BgYqcPfA+JURK0zPAsMbxr8865nscgUE/z8IaGPyp/2fUPd7F4J/QtNq0un/
Kg7TN/EUrlFG8A9f1k6VFEPwL3NmKOX8CYTzk63v+/fOR/ATQoLUF1gGQsJj
iRKcv17hbITJXlk4PzniqPTMdAmH+/v45hgXBTqcAQMRB8W/30of7EHw/16p
eKn2FsGHpccnwQw96RvEHNDTKwCO00E4
           "]], 
          
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4uyKqqU6wsEO6WlAME3BAcb/sGi9wtkMJYeY
3KP/NnEHOxQINR84lajqECG+/SLDoyAH7q3LKo9rajiYxO3y5NkW5FCTaBRq
wKXt0L0zm/NnRZDDjJkgoOPAKiRif6wAwZd3/Jh8JhfB/yNRfF0oK8iBZfEk
K8ZeBP9KxUs1wwwEv2Xe2VXnQxF89bqendmeOg7h0Rv3vykLcpDRv6vC9lDb
Yfe0CfxVh4IcbkkDXVSqCbH/TZDDyqZAz7kNqnB++cXwCWlzFOD8c7dyxWe9
FnfQ91nG5XYyyMH/iecl08v8DgkhQeoLCoMc/jzem5XaxAK3f09+zduZS5nh
/Duasmv+FyP4W8x/HErRQvDnbr2tZzKdCe5/cHinMcHDB8YHu78KwZ/boHao
bXuQQ9nhba4zfTkdju/a0ct2J8jh/RS+a/8jBR1yFzPuYWUKdogExYudGDz+
zoP8ky3tgB6/AEsfzNg=
           "]], 
          FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJZIIaxWZDYzCSwGaB8BjQ2qXopsZfWdlHCBgAUsgKF

           "], CompressedData["
1:eJxdlH9MlHUcxw86wMPzWhccd95dXvAcaTJXdyDmQN9YqCSh4/tFnJk/mNxR
YTRQg0IIszF31CqyHaBFBBxu50jtSklQN1TcHYOdLDuuBBcQOm6JFoOArufh
Wc+z9dk+f7yefZ7n+3ne3/fn83ReUXb+YxKJJITNLDZD2cyr9KWWyXPQP67I
s0bq8B8veW3bkGmTDlPhe+yZshykO685JKU6bDQeCq2XivzS60UPPpynAq/L
ffXs5TmKwOeKn4Iv6FDHxQxFkItKLcZnT096AxSXisoDdS1qbGfLJ+5Qvq4u
Gva3lB9c6RJ5Tfqm4hmHyBYuWilOHMmVBv0qgX9ZoXcGb8UIbHv5vjRxUg3v
neHFtWcoljmDJfb2pSgsfbcl4TxF4dG2WQmjw/eP5gdKb1LkHr1219NuwKDz
710HfBS9RF9sdsZiuEtx0sz2Nz+522VKi8Nof6x/Zozi3Kk/HNe3MAJPk99a
GvaLvDqlM/uLqwxcx8r7z/9K0bNi7WfuIINtGafej/eKnGhmwy2y0+YvkPxI
8bPyYVrfGINdG9aN+76j8HCRwKBndH3zUAWrJ9fP3aV8/XsUP6TXLTHd0wg8
QiQ11n4Nai6+KZt5m4JV2xgSqQGzvKLmopXiS5d/VWKyGssfX+xqzRD1bWvO
wpMakVMSBurHAkTgno4LH4UPE9Rw+n4aI/BQcteUx6sReHOH5WHvai2aO6/G
xP9OYD0YcdY8qsMTnDD3CY4pLYP/uPSYU5fcVioo3Av/F4fE3R0ZciXFcPqe
tPqv43DliH6NVU2x6pPG6ectjMBcWahN5NSyHW1JAQZ/+m9XlbDfK5AUVUmN
RjzLylopFXkvzX6mcZ4IHKaMWn99guDANyGXwpRGvMjK7RwjOLz1KdUbrzC8
Xu8Q3HBI1H2NMixjnz46THifxcvg4/xyiGDrSIY3qXaRwNtlqmpzMEJgQ0dj
V/7H4dgiD11ZXUHwoKnd0GsP4/U9LvJIlP7m6Fcin+w2fFvczPZnM2n3eyNQ
667cfPk0QYLCWpFUHYnuWyvzNecIMnsiUhtOKCDnGj5D+Pl1yBHF2sjSS5Az
ezDFAhWeW+TU7WTvZ1Bbvs+UFI0BWUFs4Rzh/eWJ4v2uogIvzONGkUdaGroN
BRR6bp76VLyeZRTcae4NamQmH0/bW0VxgazdEbwRzevaJL6/4JtOkRfuZ0Bk
3i/sftjnb/K0RoOdznvxf1HYbdNZnp0x/DyH5PD+mlIL+2qC2zc+Lf6/z/4F
5uo0QA==
           "]], 
          
          FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
           0}, {0, 1, 0}, {0, 1, 0}}}, {{{86.39999999999999, 
           2.3000000000000003`}, {86.39999999999999, 14.199999999999998`}, {
           84.8512, 14.199999999999998`}, {84.8512, 13.799999999999997`}, {
           86.00040000000001, 13.799999999999997`}, {86.00040000000001, 
           2.6999999999999997`}, {84.8512, 2.6999999999999997`}, {84.8512, 
           2.3000000000000003`}}}]}, 
         Thickness[0.011258725512272012`], StripOnInput -> False]}, {
       ImageSize -> {106.58730560398506`, 19.606451805728515`}, 
        ImageSize -> {88.82275466998755, 16.338709838107096`}, 
        BaselinePosition -> Scaled[0.32439307852814453`], 
        ImageSize -> {89., 17.}, PlotRange -> {{0., 88.82}, {0., 16.34}}, 
        AspectRatio -> Automatic}], {
      FontFamily -> "TeXGyrePagella", FontSize -> 12}, StripOnInput -> False],
      TraditionalForm]},
  AxesOrigin->{0, 0},
  AxesStyle->GrayLevel[0],
  BaseStyle->{FontFamily -> "TeXGyrePagella", FontSize -> 12},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameStyle->GrayLevel[0],
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  FrameTicksStyle->GrayLevel[0],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0], 
    AbsoluteThickness[1], 
    AbsoluteDashing[{1, 2}]],
  ImagePadding->{{47.438776, 22.}, {11.021164, 25.5}},
  LabelStyle->{FontFamily -> "Helvetica", 
    GrayLevel[0]},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->{{-0.04166666666666667, 
   2.0416666666666665`}, {-0.06102676511671349, 1.1595085372175564`}},
  PlotRangeClipping->True,
  PlotRangePadding->Automatic,
  Ticks->{Automatic, Automatic},
  TicksStyle->GrayLevel[0]]], "Input",
 CellChangeTimes->{3.7120505507261677`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"<<", "MaTeX`"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"texStyle", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"FontFamily", "->", "\"\<TeXGyrePagella\>\""}], ",", 
       RowBox[{"FontSize", "\[Rule]", "12"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Epsilon]", "=", "0.1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"n", "=", "100"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"n", " ", 
        RowBox[{"Log", "[", 
         RowBox[{"1", "/", "\[Epsilon]"}], "]"}]}], ",", 
       RowBox[{"n", " ", "d"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"d", ",", "1", ",", "10"}], "}"}], ",", 
     RowBox[{"PlotLabels", "\[Rule]", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"\"\<Bloom filter\>\"", ",", "texStyle"}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{"\"\<Dictionary\>\"", ",", "texStyle"}], "]"}]}], "}"}], 
        ",", "Above"}], "]"}]}], ",", 
     RowBox[{"BaseStyle", "\[Rule]", " ", "texStyle"}], ",", 
     RowBox[{"PlotTheme", "\[Rule]", "\"\<Monochrome\>\""}], ",", 
     RowBox[{"Ticks", "\[Rule]", "None"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
          RowBox[{"MaTeX`MaTeX", "@", 
           RowBox[{"HoldForm", "[", "d", "]"}]}], ",", "texStyle"}], "]"}], 
        ",", 
        RowBox[{"Style", "[", 
         RowBox[{"\"\<Space usage\>\"", ",", "texStyle"}], "]"}]}], "}"}]}]}],
     "]"}]}]}]], "Input",
 CellChangeTimes->{{3.71118441241143*^9, 3.711184526288301*^9}, {
  3.711184556753306*^9, 3.711184558376196*^9}, {3.71118467020018*^9, 
  3.7111846802163677`*^9}, {3.7111847451601753`*^9, 3.711184763015955*^9}, {
  3.711184832841036*^9, 3.711184854360559*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], Dashing[{}], CapForm[
     "Butt"], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQfeOjryEDwwf7TyHeW11P5DhIn6/cczrzI5wft2ap
+/TLn+D8RRtj1nI/+Qrnb/Zi42k58APOf8Qpoz2v7zecf1544sypM//B+Ucj
aho8djA4wPiMZ+/fNnFigvN9QirFPx1hhvNrVXv8N+qywvm8c/z0729hg/Nb
Yrq4+ZU44HxOgz/H+Ts44fx3K2R16nm44fyd2Tt6PpTxwPmPLzNNvfCfF86X
8W+ubWzkh/PluuwMZ5UIwPlx9pO/rzIXhPMnzlTZs+ctgl9yrPcK62YhOP/e
H8HY7SXCcL71jUuPMzVF4HyPtux9wW+R+DcdptstEYXzL5gaPpgYLgbns6f+
rJGREofzDS3/ia84j+BzP7jFlj1FAs7PmXApdVqoJJx/8Cnb4UOcUnD+UV7h
ErWzCP6eW9HK3c3SCPdu3O8UYSYD52dG/d4a8wPB715RrJ60VhbOjzl5+M28
Qjk4X7E/YMMdDXk4Pzfux+OmOwi+CcMe0w3+CnD+auVZFfNXIfhVBimpWryK
cD7PIeuul7kIvsQyQz3NEwh+TbFwDYuWEpwfOVnYM6EVwf9lruj34R6C//mo
1F9pB2U4P22ZkfaJWQi+WEmLUMpZBP+o47Wf//8j+AAntYBP
      "]]}, 
    {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], 
     AbsoluteDashing[{6, 2}], CapForm["Butt"], LineBox[CompressedData["
1:eJwVyH0w1HkAx/FNUR5LhNai9U2Xp3AldVv2o7uRXEmp7LJU8jAeK/aIWXlY
D+VhfzmlIXrYcUjWJToVIVZxVxg55yhMkggtUjbKdX+85zXzZvqcPOinQKPR
9n3rf3um9tnQaDL2q1blb4uLRtfiTBdVGdsq7PDDUk0uyn6njeXryNixq29Y
HiZcxIdWirdbyth6nts0Sh25MB3V047wkLFdx/3b3TK5iBkc+jhcJWPXa0gP
FNM9oN8eXftX4BQ7z+3sERdbT3iX/bb78vNpttvL6aP5QV4QV/Akqq9n2U+C
ThmZ0o+j0llJLalhjs0b8zUNOHICr5QZ5ldF8+z7I5Ks4FQ/tGtl5V7K/cqO
cZcPLIwEoJkjiHe6R0OVc6PTlFEQljwb6NuySwEHb2deDk8Nwd5D0brT0qWo
zpb89GAoDLEmGfsrLBXhHGuScif9FNTzXawGqpQwFjjLc3l4Gkm8NNWVxiuw
W2/Zoyu94VC2Xniy8pwyUhV3Hto7HYHJEgOLODVVfDaP8mhi/oL7wfcyZJFq
MNWWTbzbEYmh5wqXOhbVcd426EPvySgw9gtjExJWou2ShpllwRkYptnb5PFX
ob16atz6j2h4s7M/ldppYqlWt/H8mxhk5a6vrZ3QxIyVfDhyqQD8x5ldipWr
sSbFgHHfLhb9C5pe1Xwt6OuHJHj7nwWrp3Mo0FQbL07LI+7Gx8EpJbjObUIb
b2nSkEBuPJz+xWX7wjVouGn2xvVtPDpsbQaz3HWgEr7hUyA/Acv95AIGXRcT
3WIHf7VE2Gz/qlvSrovy/LqDrLxEqA72KgVf1IPyokfBzGYhQi50+uUcXouu
+Iy4l38K8WhYqalRmY64E14br7snoVldi7/hGR2Nr8pVHGVJqO31JOlCfQw1
XquUnk0Gq6J+F2crA5GNJh/4KikI9Ji/y5tjQOxtEbZCnIL0kojvfCQGkHh2
lvOtUsFrbRq/etoQrrNzG6UtqWBSrrdfbDRC5/u6wHH3cwj1nhtKfGGEZmX6
LsfX57CFVmt7e/86HGiYdRMKzuMWyTtzrXQdav45ZZGrkoYYa18/M3Um6tND
7H8tTINaIyttNJSJzUe/jNSy0qFXZLPJtIWJlGxLTkNLOgQRWoJlZsYI9+1f
Unw8A9xsrT3Hko3BytkU7i/LwGc7pous3xhRI1ox7oJMzDTTv+iDYO/f0TXm
2iL4F31v3pJHsEjimnpuiNC1JVTFK58gXex87EChCA5NxaNTBQQ6TJ0vrUUi
MAYZJfo3CCwMJVtrbonQuXa5ycliAo5e382CuyLYZ/YZ6lQRVKjZXfBpFUGH
n7Ta9xmBz+wkb1wmQpJC/dRcG8FkxAO574wIUxfkHZkdBNHTyTkvZ0V4Kgmj
qp8TUO8ZHW2fRUgc4aip9hLUjDr/WLGMwqSHpdKdNwTa/UWmkXoUeKMBw45v
Ca7zwh9P0im0RomlfaMEZn07TwQYUCi8qCtUnCBAT1c+x5iCR9sSGneGILRT
YRXLgkILb8fAxAeCOde2sspNFGzfRdYlfiQQtufusbChsGrFuKBMTpD71Fpo
sJVCbM4GnsM8Afl5wShnG4Wx9cdZ3QsE5a1PajVYFDiVV+jBXwl+cMrmpu6k
0OzQLV9cJJA+9v64yKbwH0kqMlA=
      "]]}}, {{}, {InsetBox[
      StyleBox[
       StyleBox["\<\"Bloom filter\"\>",
        StripOnInput->False,
        FontFamily->"TeXGyrePagella",
        FontSize->12],
       StripOnInput->False,
       LineColor->GrayLevel[0],
       FrontFaceColor->GrayLevel[0],
       BackFaceColor->GrayLevel[0],
       GraphicsColor->GrayLevel[0],
       FontFamily->"Helvetica",
       FontColor->GrayLevel[0]], 
      Offset[{0, 2}, {9.99999981632653, 230.25850929940458`}], 
      ImageScaled[{1, 0}]], InsetBox[
      StyleBox[
       StyleBox["\<\"Dictionary\"\>",
        StripOnInput->False,
        FontFamily->"TeXGyrePagella",
        FontSize->12],
       StripOnInput->False,
       LineColor->GrayLevel[0],
       FrontFaceColor->GrayLevel[0],
       BackFaceColor->GrayLevel[0],
       GraphicsColor->GrayLevel[0],
       FontFamily->"Helvetica",
       FontColor->GrayLevel[0]], 
      Offset[{0, 2}, {9.99999981632653, 999.9999816326531}], 
      ImageScaled[{1, 0}]]}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     StyleBox[
      GraphicsBox[{
        Thickness[0.12391573729863692`], 
        StyleBox[{
          
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
            3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 
            4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
            3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGCwB2IQ/cA13nGWobSDaLvx/lnMMg4w/t//QGAv48DAt9Dr
7D8phyfBDD3pBTIOJsZAsBnBX/7CQ++/I4J/R7om0chUyuGOpuya/8YyDv73
jZafZpKCmFMn7SCY/VGTwU3SwXNX2qez2yQcPEB0mIRDhPj2iwz7RB3ume/7
diZIDM7fm1/zduZTETi/4mL4hLQzIg4ea44uZ/ghBufvcJ3Ja/RSHM6fCQKS
EnD+vK239UzEJR0O1MpapKuIOmwHqc+UcjgDAjwyDi6qpUyzMrQcXOepxBpL
AsMBZGGDlkOPDdClRjIO6Qz5jSxLEfwfb18fsDyM4P8HAy0IPV+aaP5aIR2+
dDtJh/NpV59nvdZy+PsxbqsRo6RDehoQPNNyMHW8UstgJOFwvN+wXPehlsOb
ttxuo2pxB3e9/4p/r2k5rGHpPjxzvpiD+Vlrv4sXtRxKtor+Pp0n6qDzbfrd
yce1oOEg6hCQPat8ziEEH2x+GoIPjldjmPkI/h5Q+KuKoclLwPnJEUelZ7ZL
OKjc/lmX9UcTzu8PLlGZvh/Bn/5/Qt3vWZoOJzZ0mRvlSzhsNv9xKCVLE5I+
kiQckmPvuDFHaMLtDwFq/z9B2aFVgV31zBcRB58T7LazTVUcLtzKFZ+1Whhq
v6rDfXB6FYTzrSL+PzeYzw7nQ8L5uz04PW5WhPPB6TxQBs7v0FuRP3OyuEN/
RLc/YwEjJF0A003B8pIN/86zw/k6v9dx/PvOA+eD1W8QcACaXjzjvBjUPEGH
1yB/REs4vKw445BaI+QwZ7nVk7QZ0PR8VASuH+xfazE438K/9MTZDeJwvkPT
o+Mzbks4CIHyzTJRB3sQf7ckxLwIcUj4NUlB8s0nCXj+Bfv/srQDev4GAPzK
yLk=
            "], CompressedData["
1:eJxTTMoPSmViYGAQA2IQfXqfdtP/XCGHFqG0W/++Sjncd413nGUo5HCge1+T
iTKCX/N2piojl5RDspfKxdMdgg7rhHT40uUkHVazdB+eWS/gcBCk/rC4g8uE
ZqBJPA4Vh7e5zlwr6vCy9nH2+RwOOF9mXpzm6QkscP6efKDJqUwOHxatVzhb
IQ7ntyiwq54JkYLzGfgWep39J+NwZIrHoumBrA67X2h7GJspOrxpy+02kmZ3
mN79w++MlZLD8Q1d5kb+XA7lXuyv/79RdohRjZA5t4fP4QwYqDgYqE56kWoi
COc/CWboSQ8QgfPLQO56KwLx13klOB8cTnOVHErR+Emg8Dgh4sAfG3DfyF3J
IQpsnwjcPQAgJZ0U
            "]}]}, 
         Thickness[0.12391573729863692`], StripOnInput -> False]}, {
       ImageSize -> {8.075217932752178, 16.338709838107096`}, 
        BaselinePosition -> Scaled[0.32439307852814453`], 
        ImageSize -> {9., 17.}, PlotRange -> {{0., 8.07}, {0., 16.34}}, 
        AspectRatio -> Automatic}], {
      FontFamily -> "TeXGyrePagella", FontSize -> 12}, StripOnInput -> False],
      TraditionalForm], 
    FormBox[
     StyleBox[
     "\"Space usage\"", {FontFamily -> "TeXGyrePagella", FontSize -> 12}, 
      StripOnInput -> False], TraditionalForm]},
  AxesOrigin->{2., 100.},
  AxesStyle->GrayLevel[0],
  BaseStyle->{FontFamily -> "TeXGyrePagella", FontSize -> 12},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameStyle->GrayLevel[0],
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  FrameTicksStyle->GrayLevel[0],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0], 
    AbsoluteThickness[1], 
    AbsoluteDashing[{1, 2}]],
  ImagePadding->All,
  LabelStyle->{FontFamily -> "Helvetica", 
    GrayLevel[0]},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->{{1, 10}, {100.00001836734694`, 999.9999816326531}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.14935698357691338`]}},
  Ticks->{None, None},
  TicksStyle->GrayLevel[0]]], "Output",
 CellChangeTimes->{
  3.711184415183456*^9, 3.711184466091262*^9, 3.711184527098171*^9, 
   3.7111845607364397`*^9, 3.7111846807929087`*^9, {3.7111847542449503`*^9, 
   3.711184765402093*^9}, {3.7111848515022*^9, 3.7111848554260263`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[ScriptCapitalD]", "=", 
   RowBox[{"MixtureDistribution", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"NormalDistribution", "[", "]"}], ",", 
       RowBox[{"NormalDistribution", "[", 
        RowBox[{"2", ",", 
         RowBox[{"1", "/", "2"}]}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"points", "=", 
   RowBox[{"RandomVariate", "[", 
    RowBox[{"\[ScriptCapitalD]", ",", 
     RowBox[{"{", 
      RowBox[{"20", ",", "2"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"VoronoiMesh", "[", 
    RowBox[{"points", ",", 
     RowBox[{"PlotTheme", "\[Rule]", "\"\<Lines\>\""}], ",", 
     RowBox[{"MeshCellStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"1", "\[Rule]", " ", "Black"}], "}"}]}]}], "]"}], ",", 
   RowBox[{"Epilog", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"PointSize", "[", "Large", "]"}], ",", "Red", ",", 
      RowBox[{"Point", "[", "points", "]"}]}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.7070427940351143`*^9, 3.707042809544546*^9}, {
  3.707042841002458*^9, 3.707042873048327*^9}, {3.707042925560419*^9, 
  3.7070430145364513`*^9}, {3.707043109354721*^9, 3.707043169359817*^9}, {
  3.707043241176412*^9, 3.707043260335414*^9}, {3.70704332888055*^9, 
  3.7070433474234324`*^9}, {3.707043377768178*^9, 3.707043410815164*^9}, {
  3.707043514023569*^9, 3.7070435206316013`*^9}}],

Cell[BoxData[
 GraphicsBox[GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGDQAmIQ/dBmDpNk1jv7gMdbzl9cfdK+yyFJISz6j71RXHjF
hldf7BV2m6+UnXTN/l78nBO3bvyw5+JRuVN86Ym9d8rP65Vyv+1/KaQ/+bfj
hL3WjZDj1v4/7ZV0FbtD8z7aTw0Q+tMl+Nz++oXP039yvrOPNJuyb/+6N/bh
lx32O7UzOehl3zewe3J7f3CGhdqu9q/2IXwnF3j1/Njf5rCmUKbujH3CA5MT
9i3P7XUu1hvXvuN02C9xNCHA5dv+1xNY7VYseGVv8PbM1M/1O+yFeSqm+hx7
tv9sjI7ZmrD39g7TXKY63Xtsvz7Z9r7W2l/2mWJL/AoT2R0+eJi/ck15aL/2
wRKfY0nsDmyxM/28Eh/a16xscthY+2F/rnC9j7Xba3v+JM0ZN+I+2t+JlD+o
9YzLITlLzeyI/PP9AvuT4otc39tnmiwIXah2a79z9u+g3TlMDqqTN34Ikbhp
P8m+0u3+lSv2awIyTt1x+7PfV/GOcC3rnv2dVx5499l/2n+ufd20DxXMDsU+
Z7c9mHt5/wOder+UawwOTr1LmpiEv9l7PoiYKnfnhP2Ecxb5zRkMDonHOg4a
zHm23/TYzNXNNQwO9YU7RU8IfrNXO3mu8lznM3vRHwdrL/LstX93IY9JC2jv
M0P9lFbWD/Ypk7jWTJH9aW/jx/jo9Puv+zd4Hr11nlPA4dk5MctXDj/h/Jmz
r89iNHxkL1e029ikgvXAgaczS+9u5nOA8Sds2+azeQbbAbh8dUTcWdN3+wM8
NUQ02Z7Yh5hP/aLvx35AbleP23NgvJctKmQPzBZwUGgTFW70+Q/nw/Sj82H6
Ye6BycP4MHkAB2hCpQ==
   "], 
   {Hue[0.6, 0.3, 0.95], EdgeForm[GrayLevel[0]], 
    {GrayLevel[0], LineBox[CompressedData["
1:eJwt0G0WgVAQxvHrFvISEqVEohR7sAlLsAD2/8085/w//E6dmbm3Z2o+v/fX
O+deRs+FiVDiDPWmZoUAJ6iXmhhjHJAyM4FHCN25MWsUKMmj3s1kSJCjgWYu
zCtzDdWupsIeGWfUm7NLQPaYWkJ+7bFDzh4jFOQ+wnO/zs/4h5pbQrUn2fTe
QrWeXfSdLTr0nK/IPKBlLuT7d3Ts/oBqfxllC+c=
      "]]}}],
  Epilog->{
    PointSize[Large], 
    RGBColor[1, 0, 0], 
    PointBox[CompressedData["
1:eJwBUQGu/iFib1JlAgAAABQAAAACAAAA8qAvK51rBUB1ffUaumnwv1Nk5fRL
kvA/TfOBluJZ8z/7/3BChsbkP2t3yRtAzfA/HoQHEJu12L/i2vm4KXsHQHhR
xoAzuto/xP2N+aQv4r8+qx0Sow30P87cbs/kbP0/VqJlJaZ++z8wLZejjEi2
vxKNX8QhF/m/qmyS4sYr+j/M5/5j/CYHQLT+t7x+Huq/TVu5bPPphr86tB2q
HOeyvzC3zcaTdoA/Bb6QKNlO8T/nhe18Nwf5P/P6yjy6AeM/Tyn4oQP+yD9M
U5rMtesAQJHTW/XVvNW/B6tqT5up+T/6ysgq7DHBv8RnekekM+E//vU/Na1p
47+1UbYaPT37P38prPWI1vg/MMqrxpv7yr/7fDUjKqUGQI5xUUjlZP4/iCS5
aX2q4z9gyY2xzx/rP/DWpLR4WQVAk5pXPW/l+78vpbF0
     "]]},
  ImageSize->{375.5393834634445, Automatic}]], "Output",
 CellChangeTimes->{
  3.707042809977759*^9, {3.707042841746229*^9, 3.7070428734261227`*^9}, {
   3.7070429318566427`*^9, 3.7070430149499702`*^9}, {3.707043138806522*^9, 
   3.707043169772582*^9}, {3.707043247677743*^9, 3.707043260948704*^9}, {
   3.7070433328525143`*^9, 3.7070434017470713`*^9}, {3.7070435217968273`*^9, 
   3.707043544409635*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"PacletInstall", "[", "\"\<~/Downloads/MaTeX-1.7.0.paclet\>\"", 
  "]"}]], "Input",
 CellChangeTimes->{{3.7070379226182423`*^9, 3.707037938206747*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
  "Paclet", "[", "\<\"MaTeX\"\>", ",", "\<\"1.7.0\"\>", ",", "<>", "]"}],
  PacletManager`Paclet[
  "Name" -> "MaTeX", "Version" -> "1.7.0", "MathematicaVersion" -> "10.0+", 
   "Description" -> "Create LaTeX-typeset labels within Mathematica.", 
   "Creator" -> "Szabolcs Horv\[AAcute]t <szhorvat@gmail.com>", "URL" -> 
   "https://github.com/szhorvat/MaTeX", "Thumbnail" -> "Logo.png", 
   "Extensions" -> {{
     "Documentation", "Language" -> "English", "MainPage" -> 
      "Guides/MaTeX"}, {"Kernel", "Root" -> ".", "Context" -> "MaTeX`"}}, 
   "Location" -> 
   "/home/jovt/.Mathematica/Paclets/Repository/MaTeX-1.7.0"]]], "Output",
 CellChangeTimes->{3.707037939831966*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"<<", "MaTeX`"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"texStyle", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"FontFamily", "->", "\"\<TeXGyrePagella\>\""}], ",", 
     RowBox[{"FontSize", "\[Rule]", "12"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{"ContourPlot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"x", "^", "2"}], "+", 
     RowBox[{"y", "^", "4"}]}], "\[Equal]", "1"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "1.2"}], ",", "1.2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y", ",", 
     RowBox[{"-", "1.2"}], ",", "1.2"}], "}"}], ",", 
   RowBox[{"BaseStyle", "\[Rule]", "texStyle"}], ",", 
   RowBox[{"Epilog", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Arrow", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0.1", ",", "0.3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.5", ",", "0.80"}], "}"}]}], "}"}], "]"}], ",", 
      RowBox[{"Inset", "[", 
       RowBox[{
        RowBox[{"MaTeX", "[", 
         RowBox[{"\"\<x^2+y^4=1\>\"", ",", 
          RowBox[{"Magnification", "\[Rule]", "2"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.1", ",", "0.3"}], "}"}], ",", 
        RowBox[{"Scaled", "[", 
         RowBox[{"{", 
          RowBox[{"0.5", ",", "1"}], "}"}], "]"}]}], "]"}]}], "}"}]}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.707038011015871*^9, 3.707038016792395*^9}, {
  3.707038111118403*^9, 3.707038134373255*^9}, {3.7070383792451344`*^9, 
  3.707038388500867*^9}, {3.707038422932654*^9, 3.7070384664680643`*^9}, {
  3.707041010485931*^9, 3.7070410108214893`*^9}}],

Cell[BoxData[
 GraphicsBox[GraphicsComplexBox[CompressedData["
1:eJxdmAlYjWkbx1NxSAiZD5Et+5qlqMZNtiFfYpJUUzOibOUrpLIVKuFD9m18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   "], {{}, {}, 
    TagBox[
     TooltipBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       StyleBox[LineBox[CompressedData["
1:eJwl1Gl4CAQcBvDNzDbGNtsMc+2yE3PNsLlGRUhTKkQmlfuIQrqLUrodKSrk
6tDlzhlKiHKU+1Y5IndR+e3pw+/9f3+f5/0nFA0uHBQYEBDQWhTfEgRRkmBK
EUIoYZSmDOGUpRwRRBJFeaKJIZYKxFGRSlQmnipUpRrVqUECiSSRTAo1SSWN
dDLIJIta1KYO2dSlHvVpQENyaEQujWlCU/LIpxnNaUFLWlFQ3AdtuImbuYW2
tONW2tOBjtxGJ26nkM7cwZ104S7u5h660o3u3EsPenIfvSiiN/fThwd4kIfo
Sz/6M4CBDGIwQxjKMB5mOCN4hEcZyShG8xhjeJwneJKneJpneJbneJ6xjOMF
XmQ8L/EyE3iFV3mN13mDN3mLiUxiMlN4m6m8w7tMYzrv8T4fMIOZzOJDZjOH
ucxjPh/xMZ/wKQv4jM/5gi/5ioUsYjFLWMoylvM1K1jJKlazhrV8wzrWs4Fv
+Y6NfM8mNrOFH9jKNn7kJ7azg53s4md+YTd72Ms+9nOAgxziMEc4yjGOc4Jf
+Y3fOckpTnOGPzjLOf7kPBe4yCUuc4Wr/MXfXOM6//Av/1E8/kBKEERJgilF
CKGEUZoyhFOWckQQSRTliSaGWCoQR0UqUZl4qlCValSnBgkkkkQyKdQklTTS
ySCTLGpRmzpkU5d61KcBDcmhEbk0pglNySOfZjSnBS1pRUHg///wBr9qiug=

         "]],
        FontSize->12]},
      RowBox[{
        RowBox[{
          SuperscriptBox["x", "2"], "+", 
          SuperscriptBox["y", "4"]}], "\[Equal]", "1"}]],
     Annotation[#, $CellContext`x^2 + $CellContext`y^4 == 1, "Tooltip"]& ]}],
  AspectRatio->1,
  BaseStyle->{FontFamily -> "TeXGyrePagella", FontSize -> 12},
  DisplayFunction->Identity,
  Epilog->{
    ArrowBox[{{0.1, 0.3}, {0.5, 0.8}}], 
    InsetBox[
     GraphicsBox[{
       Thickness[0.01659475605708596], 
       StyleBox[{
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}}}, CompressedData["
1:eJxd1H1MG2UcB/Br6QId2BZK2+uLo68ao5mMMtmWab+dYQNiVnWLNCY6YPaq
cYrZZjbUZrGw1A01DWFZr3MNTBMK4sCYbZGR4kI2FmiZOMSIfxCVRLaETAhB
ZmVn7248TXiSJ83nck+fl9/3HktD48u+HIqiJJlem+nSTH/a0TbnWzKgZKAj
4dtswpqPTdSGmUMm/NCaCJYPGyAz7ToTPW9ChM20pqxvTb+ji+ZnXSvXhpyc
HhTf6kw427qyNzmtR5855S1fNeJzb6tHEqbh1V2ZoBI6fDTPOiSjGmhCzqHo
sAbX+Pm+VBNXDTCLqeVC4rHEk0HukUIUN7UdTcl0xOK8NPFI/+mKMqVBfO4q
RIs515GcNODFmbKuMWkRDgXjaUq2CaZe7kikT4177YoprtoK1WuZN/zFsHna
LrKDNtG5WiSFZsfz4eYiZgdNvGudH1+034l264nts82xVI8BjNDsUAvr1qM7
+FL1edhxtf63C0mGxt8XMicUtxF3L985nizN+pz57nMUaxXrtFcP1WxHC8tY
cY8ft5L1oPC+cZ1NmOf3J7cRf7I53sh+lzWCf4xErtrRK2sdZksMKHfyzYF9
87cXIhaauJ+v47Ma4v3pozuZDrW4vu9tD5+rkfn32z63DWcCtTLOWISfGg/k
jusdWEosXPK/oiDjG2N3w+c6C4hP8nVakhKfDSs/eObrtMs/fzk/tcFKbLnp
ljsDFuItfG7fsICSny45+O5/LvWi+xZTaUGLLrDhrRurxEJZXuCIP+Pz2M+5
hBy/bcGJ9I73xvMoDC0n26iTD12Vg6qhwKPb9tgxU3nAHf1WTur7VPpi3oNj
BcQePl8NKuIKz/s3Uz+qoJzitidHbMSnLq0UU86shVz1WHHQe93IhlRo8sa3
poxW1NXYJ8bmlNjqngxQi2bR8QLx3GHElZr+bV9sz8fu3utdlJdGGX9sR/Jw
fPhyJfuNRjzf+hxiJZ/nv6TEX013/bmlmSLez9dbsuoS4rpbi9+F/UrEfEa0
4ni/VMzTfR2x8BuiiWcqEsvJw3pMLkQ+Hl2hwAlND03Q1F6674FrzZ96JKWx
a/eJzXy+x5dcj/HfzcashVy064gn5hQN/h4NJtM3fon9uuoSz7sYxtjrT4yp
crDm2frOqfK+XOKQkK+NKOXz0q5FXWZ3b/5bIK7vBI1/Rj78ebRFgczXB9+g
BuI8hWT8qZ3VA8xhNbFwv71KE6/dn5Sisya1yYj19+v/DOdoQg==
          "]], 
         FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
          0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
          3}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJdIGYC4inf2OJnnFFzeBQhvv2ig7pD35NP8pf8EXzR
36ffnXRWcxDt8XrF8kXN4Y4KW+NUZTWHH4dSViWYqDnkcP5ckP5Z1eFC2tXn
Wa9VHTjWyESl3FZ1OAMGqg48W5dVHl+pAudr1PXszM5E8E/v0276P1cRzlf2
n7Ru5h5lhxkzgWCnukOFF/vr/3+UHb54RbZZfFN32PNYRPbkUhUHx6ZHx2dU
azh83Xmr6+9TFQffJIEIyy0aDmG167Yl3Vd1qPm0ISB7lqYDzH/1WXtKJldo
wflXKl6qGb7QhvO3X2S4x3RS12Gh67bPf01UHf6DgZ5DSsRR6ZnmynD+7sTb
i864KcL5EFreofa3VcG5Dl04n8dNtZRJSgfOP75rRy9bgLbDB02GY8YzFBz+
xOQe/Wek7cDMt9Dr7DkE/3/F+qiZCopw/kwwUHRYr/qkeV4ugp8r1HzgFKMO
nA/xh46DgeqkF6lfFOB8SLgi+O3Lw08ZuSg6+FycGPNPWc/Bfc3R5QwRSpDw
nqnncN813nGWojKcX7Cm+3bGAhU4X2/Cgh+GaaoOJsZAEKwL56fE3nFj/qEN
528xB6YQLy0H28qIFaa6Kg4rP14CRpGmgzEYKDko3f5ZlyWj7hBcojL9v4GC
wxI/B+FEZlV4eAFjS4LlmgqcvwHk/7MIfhoYqDgIfXI8nxaqBucDANZHXz0=

          "]], 
         FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
          3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
          0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
          3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJFIGYCYtHfp9+dLDZ3SL8vevD/NAUHGH91rZWcMYOi
g819/97pdgj+CU2rSaf5EXwTYyDYbIzB/5P6/UniQnU4f+etrr+p3xF8vQkL
fhimaTgcUdhQlNGI4J8BAR9M/oss7W/T/6rD+TDzYXyY/c2BnnMb2AzgfJ12
sZvntuvD+W959xnM9MLkl18Mn5A2RwHOv7shNzDNWMHB5Ky138WNCD7MfBgf
Zj863/++0fLTSsJwvueutE9ny4TgfNd5KrHGMwUh4VuH4MPCB51/8QVfUnqW
EJwPMx/Gh9kPix8Yn2ONTFSKNYIPi190Piz+AaLv27w=
          "]], 
         FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
          3}}}, CompressedData["
1:eJx1039M1GUcB/BDmRwpAre7C84jvbsvEhMRuAuF7w/eFzGKiDOxYNjkR3JH
GtkWESnFFJgoOomVcKfGDasjd5MjPWy1yELQuLtp0zGSCjUkdK7CWtIYXt/v
nTzfP1qf7fnjtT17Ps/n83weTcXOTZWLJRJJCL8282sRv+4vKe3MZ4E3GbM9
7YEOb7gVcx4OeH9fc8kVNYWyW5e140Ygnflq0xGj6OQ2+2yqWfT1geXH9N9S
+NO1cYdtHXAxMbPd46ewfr+x7FaM6G96PirAUtG5yX7N/GgWxmT3jJemKBSN
pJ3vG8iCV4ikh/6ZQ0frbIFXpcLhwhqq4xJ/wb03L3TSscSmiTSHRxuL4787
hp89y+HJtkaZ2RYDarLxQ98uDi+GK/fpsx7FX/NX624rOVgDocDan6gle5pZ
YlfyaydCfmSIp8/2Lv7Vy6B3la/YwMYQV+RR33taYokra8L69DlqSP+xW06r
WHS5x5MN91ficb7MhioW0TtmEiX9GvDZV6e2sOA1rK/Sov5Uf0WDlQ32f0D0
0VV3OEmGjviIv+3duUwKNYts0hUciyrJzj2h8fEoiyrOONPDEK8fHao2tNHE
6g2Wp15ZScNf11tidWmIi/YO3fA2iP7y2oH5SosGYU51ybY1NP7o5it+WoPN
gQcTffdchi5vi+jesdJa01Ya8zNb3WnlGtSXp72Qsp1G1KS9ycrXe/7KmsrY
z/jzy8e7vf06yOc8v32nYxAvvMtJKtifTtGvhgsNFF1p5mPqv76eU2q03dAR
t7hn5ZJsHdYKcznMYEKYx3YtOvIVB/NsDLKFeTipQd3HSdnqpQxyvzDf8ynj
iL9+J26DpWkFsTO0ddBaqiIO1DumwAdtkbvSx5ngfHrlaHbwE1rDEoeeaM8M
8YkO7Kc5PCPkS1cgd3fjuvxPOFCjNwsld5UoG+Qb9CkXzDehDPZ/NwftRWO4
PkIePOclDoeLW00hKTJsTLDvd82wOCTYFYkLtQNdqi5+fgb7c6wRyxBxTN99
JoFFrWCfFNWyxnMj7zHEgftVi05IlTrV12g4ZUnLLQ+kmA41RKc7acjfbq/x
bYtAFP8tzW76YT3Lgv9p5P99nEm6alvNEKdMnYqffJkJvpM5kvio8L1+iCL2
ByIa7qb6y6cTGVgC+2V4q7jnCd8cTbyQb8E9XNGWvlIauc4hh2Qsmvjzwsxi
f0IkcaB/rz8C02PK7c/9QsOgFyKM9GfBCmE+B1nizqk4x/Qsh56/b9d5JVFg
JkyHOgqycDDvTqjheQX+BQxYQdk=
          "]], 
         FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
           3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 
           0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
           3}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGCQBmIQvcL0rLVfoZMDAxioO8D4aWCg7vAfDBwx+PKOH5PP
7NWD848obCjKENSH8//E5B79Z6TvsDny685brxB8sL67CL59ePTG/XccHWzu
+/dO19N34Pi5IH3zJUcHnySBCMsveg4X8+PZz010gNsP48PcW7tuW1L9RkcM
/oWrYW/0Z6vC+Rv18hYz/lFx+HL7emPxOkeHM2Cg4vBYRPbk03gEn9d//ZRU
D0w+xH4VB385sSzf244OnRsevpxapOKwm1VIxD7PCS4P48P0e59gt50diuAb
gwAzgg8LL5j7YHyY+2F8mP8AsTHM1A==
           "], {{35.4, 11.7}, {33.418, 
           11.7}, {35.4, 14.710899999999995`}}}], 
         FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
          0}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
          0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgAmJ+KN1+6d4D7s0eDu+n8F37f1LJAcY3MQYBZYcVwhdc
bsxA8CWLrwt9akTwWcL4dDf9dYHzPyafifV+geCfAQNM/mqW7sMzzyvB+elp
IKDkULJV9PfpZwg+zHwYH2Y/jK+dKvkoYjqCD3M/Oh/df/yxAfeNjsvA+TNm
goAs3L8wPsw+GB/mHhgf5l8YH+YfdL6J45VahksycP5/MJCG+xfGh5kP48Ps
h/Fh/oXxYe5H58P8BwD5sum7
          "]], 
         FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
          3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 
          0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYC4rk2Oldmqfk6mBiDgKgDjJ8GBmIOU07Xe+z/
6gPnL9l7UFwtG8FPBdM+Dm/acruNfiP4M0FgpwScr6+1UvgCixacn8P5c0H6
ZAT/Qn48+7mZWg61N20rIzwQ/AWTrBh9VXwczoDAG02HHq9XLCY3vR3+g4GG
w5fb1xuL7TD5EPdpOMgciFZwTETwY5zsXtxcg+D3lhZK8zL4OHzdeavr71ME
v1ko7da/rRJwvssEoMgvMYcfdVl7Sn57w/3fEug5t6EMwW9QO9S23B2TDwvf
I/82VX8q8Ha4cCtXfJa3qIPAJ8fzaaw+cP4DEdmTT80RfPGpVzgzshD872zx
M3z+Ivjo8QcAOgDCag==
          "]]}, 
        Thickness[0.01659475605708596], StripOnInput -> False]}, {
      ImageSize -> {120.52702366127023`, 32.737713574097135`}, 
       ImageSize -> {60.26351183063512, 16.368856787048568`}, 
       BaselinePosition -> Scaled[0.3237956353650342], 
       ImageSize -> {61., 17.}, 
       PlotRange -> {{0., 60.260000000000005`}, {0., 16.37}}, AspectRatio -> 
       Automatic}], {0.1, 0.3}, 
     Scaled[{0.5, 1}]]},
  Frame->True,
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{"DefaultBoundaryStyle" -> Automatic},
  PlotRange->{{-1.2, 1.2}, {-1.2, 1.2}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.707038019217352*^9, {3.70703812680243*^9, 3.707038146891221*^9}, 
   3.707038390234796*^9, {3.707038427556035*^9, 3.707038467317727*^9}, 
   3.707041011708411*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Style", "[", 
    RowBox[{"#", ",", 
     RowBox[{"FontFamily", "->", "#"}]}], "]"}], "&"}], "/@", 
  "$FontFamilies"}]], "Input",
 CellChangeTimes->{{3.70704093150968*^9, 3.707040938753043*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   StyleBox["\<\"aakar\"\>",
    StripOnInput->False,
    FontFamily->"aakar"], ",", 
   StyleBox["\<\"Abyssinica SIL\"\>",
    StripOnInput->False,
    FontFamily->"Abyssinica SIL"], ",", 
   StyleBox["\<\"Accanthis ADF Std\"\>",
    StripOnInput->False,
    FontFamily->"Accanthis ADF Std"], ",", 
   StyleBox["\<\"Accanthis ADF Std No2\"\>",
    StripOnInput->False,
    FontFamily->"Accanthis ADF Std No2"], ",", 
   StyleBox["\<\"Accanthis ADF Std No3\"\>",
    StripOnInput->False,
    FontFamily->"Accanthis ADF Std No3"], ",", 
   StyleBox["\<\"Alegreya SC\"\>",
    StripOnInput->False,
    FontFamily->"Alegreya SC"], ",", 
   StyleBox["\<\"Amiri\"\>",
    StripOnInput->False,
    FontFamily->"Amiri"], ",", 
   StyleBox["\<\"Amiri Quran\"\>",
    StripOnInput->False,
    FontFamily->"Amiri Quran"], ",", 
   StyleBox["\<\"Ani\"\>",
    StripOnInput->False,
    FontFamily->"Ani"], ",", 
   StyleBox["\<\"AnjaliOldLipi\"\>",
    StripOnInput->False,
    FontFamily->"AnjaliOldLipi"], ",", 
   StyleBox["\<\"Asana Math\"\>",
    StripOnInput->False,
    FontFamily->"Asana Math"], ",", 
   StyleBox["\<\"Bitstream Charter\"\>",
    StripOnInput->False,
    FontFamily->"Bitstream Charter"], ",", 
   StyleBox["\<\"Bitstream Vera Sans\"\>",
    StripOnInput->False,
    FontFamily->"Bitstream Vera Sans"], ",", 
   StyleBox["\<\"Bitstream Vera Sans Mono\"\>",
    StripOnInput->False,
    FontFamily->"Bitstream Vera Sans Mono"], ",", 
   StyleBox["\<\"Bitstream Vera Serif\"\>",
    StripOnInput->False,
    FontFamily->"Bitstream Vera Serif"], ",", 
   StyleBox["\<\"Cabin\"\>",
    StripOnInput->False,
    FontFamily->"Cabin"], ",", 
   StyleBox["\<\"Caladea\"\>",
    StripOnInput->False,
    FontFamily->"Caladea"], ",", 
   StyleBox["\<\"Carlito\"\>",
    StripOnInput->False,
    FontFamily->"Carlito"], ",", 
   StyleBox["\<\"Century Schoolbook L\"\>",
    StripOnInput->False,
    FontFamily->"Century Schoolbook L"], ",", 
   StyleBox["\<\"Chandas\"\>",
    StripOnInput->False,
    FontFamily->"Chandas"], ",", 
   StyleBox["\<\"Clear Sans\"\>",
    StripOnInput->False,
    FontFamily->"Clear Sans"], ",", 
   StyleBox["\<\"Clear Sans Light\"\>",
    StripOnInput->False,
    FontFamily->"Clear Sans Light"], ",", 
   StyleBox["\<\"Clear Sans Medium\"\>",
    StripOnInput->False,
    FontFamily->"Clear Sans Medium"], ",", 
   StyleBox["\<\"Clear Sans Thin\"\>",
    StripOnInput->False,
    FontFamily->"Clear Sans Thin"], ",", 
   StyleBox["\<\"Comfortaa\"\>",
    StripOnInput->False,
    FontFamily->"Comfortaa"], ",", 
   StyleBox["\<\"Courier\"\>",
    StripOnInput->False,
    FontFamily->"Courier"], ",", 
   StyleBox["\<\"Courier 10 Pitch\"\>",
    StripOnInput->False,
    FontFamily->"Courier 10 Pitch"], ",", 
   StyleBox["\<\"Cousine\"\>",
    StripOnInput->False,
    FontFamily->"Cousine"], ",", 
   StyleBox["\<\"DejaVu Sans\"\>",
    StripOnInput->False,
    FontFamily->"DejaVu Sans"], ",", 
   StyleBox["\<\"DejaVu Sans\"\>",
    StripOnInput->False,
    FontFamily->"DejaVu Sans"], ",", 
   StyleBox["\<\"DejaVu Sans\"\>",
    StripOnInput->False,
    FontFamily->"DejaVu Sans"], ",", 
   StyleBox["\<\"DejaVu Sans Mono\"\>",
    StripOnInput->False,
    FontFamily->"DejaVu Sans Mono"], ",", 
   StyleBox["\<\"DejaVu Serif\"\>",
    StripOnInput->False,
    FontFamily->"DejaVu Serif"], ",", 
   StyleBox["\<\"DejaVu Serif\"\>",
    StripOnInput->False,
    FontFamily->"DejaVu Serif"], ",", 
   StyleBox["\<\"Dingbats\"\>",
    StripOnInput->False,
    FontFamily->"Dingbats"], ",", 
   StyleBox["\<\"Droid Serif\"\>",
    StripOnInput->False,
    FontFamily->"Droid Serif"], ",", 
   StyleBox["\<\"Dyuthi\"\>",
    StripOnInput->False,
    FontFamily->"Dyuthi"], ",", 
   StyleBox["\<\"EB Garamond\"\>",
    StripOnInput->False,
    FontFamily->"EB Garamond"], ",", 
   StyleBox["\<\"EB Garamond\"\>",
    StripOnInput->False,
    FontFamily->"EB Garamond"], ",", 
   StyleBox["\<\"EB Garamond\"\>",
    StripOnInput->False,
    FontFamily->"EB Garamond"], ",", 
   StyleBox["\<\"EB Garamond 12 All SC\"\>",
    StripOnInput->False,
    FontFamily->"EB Garamond 12 All SC"], ",", 
   StyleBox["\<\"EB Garamond Initials\"\>",
    StripOnInput->False,
    FontFamily->"EB Garamond Initials"], ",", 
   StyleBox["\<\"EB Garamond Initials Fill1\"\>",
    StripOnInput->False,
    FontFamily->"EB Garamond Initials Fill1"], ",", 
   StyleBox["\<\"EB Garamond Initials Fill2\"\>",
    StripOnInput->False,
    FontFamily->"EB Garamond Initials Fill2"], ",", 
   StyleBox["\<\"EB Garamond SC\"\>",
    StripOnInput->False,
    FontFamily->"EB Garamond SC"], ",", 
   StyleBox["\<\"EB Garamond SC\"\>",
    StripOnInput->False,
    FontFamily->"EB Garamond SC"], ",", 
   StyleBox["\<\"Economica\"\>",
    StripOnInput->False,
    FontFamily->"Economica"], ",", 
   StyleBox["\<\"Felipa\"\>",
    StripOnInput->False,
    FontFamily->"Felipa"], ",", 
   StyleBox["\<\"FontAwesome\"\>",
    StripOnInput->False,
    FontFamily->"FontAwesome"], ",", 
   StyleBox["\<\"FreeMono\"\>",
    StripOnInput->False,
    FontFamily->"FreeMono"], ",", 
   StyleBox["\<\"FreeSans\"\>",
    StripOnInput->False,
    FontFamily->"FreeSans"], ",", 
   StyleBox["\<\"FreeSerif\"\>",
    StripOnInput->False,
    FontFamily->"FreeSerif"], ",", 
   StyleBox["\<\"Gargi\"\>",
    StripOnInput->False,
    FontFamily->"Gargi"], ",", 
   StyleBox["\<\"Garuda\"\>",
    StripOnInput->False,
    FontFamily->"Garuda"], ",", 
   StyleBox["\<\"Gentium\"\>",
    StripOnInput->False,
    FontFamily->"Gentium"], ",", 
   StyleBox["\<\"GentiumAlt\"\>",
    StripOnInput->False,
    FontFamily->"GentiumAlt"], ",", 
   StyleBox["\<\"Gentium Basic\"\>",
    StripOnInput->False,
    FontFamily->"Gentium Basic"], ",", 
   StyleBox["\<\"Gentium Book Basic\"\>",
    StripOnInput->False,
    FontFamily->"Gentium Book Basic"], ",", 
   StyleBox["\<\"Gentium Plus\"\>",
    StripOnInput->False,
    FontFamily->"Gentium Plus"], ",", 
   StyleBox["\<\"GFS Artemisia\"\>",
    StripOnInput->False,
    FontFamily->"GFS Artemisia"], ",", 
   StyleBox["\<\"GFS Artemisia\"\>",
    StripOnInput->False,
    FontFamily->"GFS Artemisia"], ",", 
   StyleBox["\<\"GFS Baskerville\"\>",
    StripOnInput->False,
    FontFamily->"GFS Baskerville"], ",", 
   StyleBox["\<\"GFS Complutum\"\>",
    StripOnInput->False,
    FontFamily->"GFS Complutum"], ",", 
   StyleBox["\<\"GFS Didot\"\>",
    StripOnInput->False,
    FontFamily->"GFS Didot"], ",", 
   StyleBox["\<\"GFS Didot\"\>",
    StripOnInput->False,
    FontFamily->"GFS Didot"], ",", 
   StyleBox["\<\"GFS Neohellenic\"\>",
    StripOnInput->False,
    FontFamily->"GFS Neohellenic"], ",", 
   StyleBox["\<\"GFS Olga\"\>",
    StripOnInput->False,
    FontFamily->"GFS Olga"], ",", 
   StyleBox["\<\"GFS Porson\"\>",
    StripOnInput->False,
    FontFamily->"GFS Porson"], ",", 
   StyleBox["\<\"GFS Solomos\"\>",
    StripOnInput->False,
    FontFamily->"GFS Solomos"], ",", 
   StyleBox["\<\"Gillius ADF\"\>",
    StripOnInput->False,
    FontFamily->"Gillius ADF"], ",", 
   StyleBox["\<\"Gillius ADF Cd\"\>",
    StripOnInput->False,
    FontFamily->"Gillius ADF Cd"], ",", 
   StyleBox["\<\"Gillius ADF No2\"\>",
    StripOnInput->False,
    FontFamily->"Gillius ADF No2"], ",", 
   StyleBox["\<\"Gillius ADF No2 Cd\"\>",
    StripOnInput->False,
    FontFamily->"Gillius ADF No2 Cd"], ",", 
   StyleBox["\<\"Gubbi\"\>",
    StripOnInput->False,
    FontFamily->"Gubbi"], ",", 
   StyleBox["\<\"Inconsolata\"\>",
    StripOnInput->False,
    FontFamily->"Inconsolata"], ",", 
   StyleBox["\<\"IPAexGothic\"\>",
    StripOnInput->False,
    FontFamily->"IPAexGothic"], ",", 
   StyleBox["\<\"IPAexMincho\"\>",
    StripOnInput->False,
    FontFamily->"IPAexMincho"], ",", 
   StyleBox["\<\"IPAGothic\"\>",
    StripOnInput->False,
    FontFamily->"IPAGothic"], ",", 
   StyleBox["\<\"IPAMincho\"\>",
    StripOnInput->False,
    FontFamily->"IPAMincho"], ",", 
   StyleBox["\<\"IPAPGothic\"\>",
    StripOnInput->False,
    FontFamily->"IPAPGothic"], ",", 
   StyleBox["\<\"IPAPMincho\"\>",
    StripOnInput->False,
    FontFamily->"IPAPMincho"], ",", 
   StyleBox["\<\"Jamrul\"\>",
    StripOnInput->False,
    FontFamily->"Jamrul"], ",", 
   StyleBox["\<\"Junicode\"\>",
    StripOnInput->False,
    FontFamily->"Junicode"], ",", 
   StyleBox["\<\"KacstArt\"\>",
    StripOnInput->False,
    FontFamily->"KacstArt"], ",", 
   StyleBox["\<\"KacstBook\"\>",
    StripOnInput->False,
    FontFamily->"KacstBook"], ",", 
   StyleBox["\<\"KacstDecorative\"\>",
    StripOnInput->False,
    FontFamily->"KacstDecorative"], ",", 
   StyleBox["\<\"KacstDigital\"\>",
    StripOnInput->False,
    FontFamily->"KacstDigital"], ",", 
   StyleBox["\<\"KacstFarsi\"\>",
    StripOnInput->False,
    FontFamily->"KacstFarsi"], ",", 
   StyleBox["\<\"KacstLetter\"\>",
    StripOnInput->False,
    FontFamily->"KacstLetter"], ",", 
   StyleBox["\<\"KacstNaskh\"\>",
    StripOnInput->False,
    FontFamily->"KacstNaskh"], ",", 
   StyleBox["\<\"KacstOffice\"\>",
    StripOnInput->False,
    FontFamily->"KacstOffice"], ",", 
   StyleBox["\<\"KacstOne\"\>",
    StripOnInput->False,
    FontFamily->"KacstOne"], ",", 
   StyleBox["\<\"KacstPen\"\>",
    StripOnInput->False,
    FontFamily->"KacstPen"], ",", 
   StyleBox["\<\"KacstPoster\"\>",
    StripOnInput->False,
    FontFamily->"KacstPoster"], ",", 
   StyleBox["\<\"KacstQurn\"\>",
    StripOnInput->False,
    FontFamily->"KacstQurn"], ",", 
   StyleBox["\<\"KacstScreen\"\>",
    StripOnInput->False,
    FontFamily->"KacstScreen"], ",", 
   StyleBox["\<\"KacstTitle\"\>",
    StripOnInput->False,
    FontFamily->"KacstTitle"], ",", 
   StyleBox["\<\"KacstTitleL\"\>",
    StripOnInput->False,
    FontFamily->"KacstTitleL"], ",", 
   StyleBox["\<\"Kalam\"\>",
    StripOnInput->False,
    FontFamily->"Kalam"], ",", 
   StyleBox["\<\"Kalam\"\>",
    StripOnInput->False,
    FontFamily->"Kalam"], ",", 
   StyleBox["\<\"Kalam\"\>",
    StripOnInput->False,
    FontFamily->"Kalam"], ",", 
   StyleBox["\<\"Kalapi\"\>",
    StripOnInput->False,
    FontFamily->"Kalapi"], ",", 
   StyleBox["\<\"Kalimati\"\>",
    StripOnInput->False,
    FontFamily->"Kalimati"], ",", 
   StyleBox["\<\"Kalyani\"\>",
    StripOnInput->False,
    FontFamily->"Kalyani"], ",", 
   StyleBox["\<\"Khmer OS\"\>",
    StripOnInput->False,
    FontFamily->"Khmer OS"], ",", 
   StyleBox["\<\"Khmer OS System\"\>",
    StripOnInput->False,
    FontFamily->"Khmer OS System"], ",", 
   StyleBox["\<\"Kinnari\"\>",
    StripOnInput->False,
    FontFamily->"Kinnari"], ",", 
   StyleBox["\<\"Laksaman\"\>",
    StripOnInput->False,
    FontFamily->"Laksaman"], ",", 
   StyleBox["\<\"Latin Modern Math\"\>",
    StripOnInput->False,
    FontFamily->"Latin Modern Math"], ",", 
   StyleBox["\<\"Latin Modern Mono\"\>",
    StripOnInput->False,
    FontFamily->"Latin Modern Mono"], ",", 
   StyleBox["\<\"Latin Modern Mono\"\>",
    StripOnInput->False,
    FontFamily->"Latin Modern Mono"], ",", 
   StyleBox["\<\"Latin Modern Mono\"\>",
    StripOnInput->False,
    FontFamily->"Latin Modern Mono"], ",", 
   StyleBox["\<\"Latin Modern Mono\"\>",
    StripOnInput->False,
    FontFamily->"Latin Modern Mono"], ",", 
   StyleBox["\<\"Latin Modern Mono Caps\"\>",
    StripOnInput->False,
    FontFamily->"Latin Modern Mono Caps"], ",", 
   StyleBox["\<\"Latin Modern Mono Light\"\>",
    StripOnInput->False,
    FontFamily->"Latin Modern Mono Light"], ",", 
   StyleBox["\<\"Latin Modern Mono Light Cond\"\>",
    StripOnInput->False,
    FontFamily->"Latin Modern Mono Light Cond"], ",", 
   StyleBox["\<\"Latin Modern Mono Prop\"\>",
    StripOnInput->False,
    FontFamily->"Latin Modern Mono Prop"], ",", 
   StyleBox["\<\"Latin Modern Mono Prop Light\"\>",
    StripOnInput->False,
    FontFamily->"Latin Modern Mono Prop Light"], ",", 
   StyleBox["\<\"Latin Modern Mono Slanted\"\>",
    StripOnInput->False,
    FontFamily->"Latin Modern Mono Slanted"], ",", 
   StyleBox["\<\"Latin Modern Roman\"\>",
    StripOnInput->False,
    FontFamily->"Latin Modern Roman"], ",", 
   StyleBox["\<\"Latin Modern Roman\"\>",
    StripOnInput->False,
    FontFamily->"Latin Modern Roman"], ",", 
   StyleBox["\<\"Latin Modern Roman\"\>",
    StripOnInput->False,
    FontFamily->"Latin Modern Roman"], ",", 
   StyleBox["\<\"Latin Modern Roman\"\>",
    StripOnInput->False,
    FontFamily->"Latin Modern Roman"], ",", 
   StyleBox["\<\"Latin Modern Roman\"\>",
    StripOnInput->False,
    FontFamily->"Latin Modern Roman"], ",", 
   StyleBox["\<\"Latin Modern Roman\"\>",
    StripOnInput->False,
    FontFamily->"Latin Modern Roman"], ",", 
   StyleBox["\<\"Latin Modern Roman\"\>",
    StripOnInput->False,
    FontFamily->"Latin Modern Roman"], ",", 
   StyleBox["\<\"Latin Modern Roman\"\>",
    StripOnInput->False,
    FontFamily->"Latin Modern Roman"], ",", 
   StyleBox["\<\"Latin Modern Roman Caps\"\>",
    StripOnInput->False,
    FontFamily->"Latin Modern Roman Caps"], ",", 
   StyleBox["\<\"Latin Modern Roman Demi\"\>",
    StripOnInput->False,
    FontFamily->"Latin Modern Roman Demi"], ",", 
   StyleBox["\<\"Latin Modern Roman Dunhill\"\>",
    StripOnInput->False,
    FontFamily->"Latin Modern Roman Dunhill"], ",", 
   StyleBox["\<\"Latin Modern Roman Slanted\"\>",
    StripOnInput->False,
    FontFamily->"Latin Modern Roman Slanted"], ",", 
   StyleBox["\<\"Latin Modern Roman Slanted\"\>",
    StripOnInput->False,
    FontFamily->"Latin Modern Roman Slanted"], ",", 
   StyleBox["\<\"Latin Modern Roman Slanted\"\>",
    StripOnInput->False,
    FontFamily->"Latin Modern Roman Slanted"], ",", 
   StyleBox["\<\"Latin Modern Roman Slanted\"\>",
    StripOnInput->False,
    FontFamily->"Latin Modern Roman Slanted"], ",", 
   StyleBox["\<\"Latin Modern Roman Slanted\"\>",
    StripOnInput->False,
    FontFamily->"Latin Modern Roman Slanted"], ",", 
   StyleBox["\<\"Latin Modern Roman Unslanted\"\>",
    StripOnInput->False,
    FontFamily->"Latin Modern Roman Unslanted"], ",", 
   StyleBox["\<\"Latin Modern Sans\"\>",
    StripOnInput->False,
    FontFamily->"Latin Modern Sans"], ",", 
   StyleBox["\<\"Latin Modern Sans\"\>",
    StripOnInput->False,
    FontFamily->"Latin Modern Sans"], ",", 
   StyleBox["\<\"Latin Modern Sans\"\>",
    StripOnInput->False,
    FontFamily->"Latin Modern Sans"], ",", 
   StyleBox["\<\"Latin Modern Sans\"\>",
    StripOnInput->False,
    FontFamily->"Latin Modern Sans"], ",", 
   StyleBox["\<\"Latin Modern Sans\"\>",
    StripOnInput->False,
    FontFamily->"Latin Modern Sans"], ",", 
   StyleBox["\<\"Latin Modern Sans Demi Cond\"\>",
    StripOnInput->False,
    FontFamily->"Latin Modern Sans Demi Cond"], ",", 
   StyleBox["\<\"Latin Modern Sans Quotation\"\>",
    StripOnInput->False,
    FontFamily->"Latin Modern Sans Quotation"], ",", 
   StyleBox["\<\"Lato\"\>",
    StripOnInput->False,
    FontFamily->"Lato"], ",", 
   StyleBox["\<\"Lato\"\>",
    StripOnInput->False,
    FontFamily->"Lato"], ",", 
   StyleBox["\<\"Lato\"\>",
    StripOnInput->False,
    FontFamily->"Lato"], ",", 
   StyleBox["\<\"Lato\"\>",
    StripOnInput->False,
    FontFamily->"Lato"], ",", 
   StyleBox["\<\"Lato\"\>",
    StripOnInput->False,
    FontFamily->"Lato"], ",", 
   StyleBox["\<\"Lato\"\>",
    StripOnInput->False,
    FontFamily->"Lato"], ",", 
   StyleBox["\<\"Lato\"\>",
    StripOnInput->False,
    FontFamily->"Lato"], ",", 
   StyleBox["\<\"Lato\"\>",
    StripOnInput->False,
    FontFamily->"Lato"], ",", 
   StyleBox["\<\"League Gothic\"\>",
    StripOnInput->False,
    FontFamily->"League Gothic"], ",", 
   StyleBox["\<\"League Gothic\"\>",
    StripOnInput->False,
    FontFamily->"League Gothic"], ",", 
   StyleBox["\<\"League Gothic\"\>",
    StripOnInput->False,
    FontFamily->"League Gothic"], ",", 
   StyleBox["\<\"League Gothic\"\>",
    StripOnInput->False,
    FontFamily->"League Gothic"], ",", 
   StyleBox["\<\"Liberation Mono\"\>",
    StripOnInput->False,
    FontFamily->"Liberation Mono"], ",", 
   StyleBox["\<\"Liberation Sans\"\>",
    StripOnInput->False,
    FontFamily->"Liberation Sans"], ",", 
   StyleBox["\<\"Liberation Sans Narrow\"\>",
    StripOnInput->False,
    FontFamily->"Liberation Sans Narrow"], ",", 
   StyleBox["\<\"Liberation Serif\"\>",
    StripOnInput->False,
    FontFamily->"Liberation Serif"], ",", 
   StyleBox["\<\"Likhan\"\>",
    StripOnInput->False,
    FontFamily->"Likhan"], ",", 
   StyleBox["\<\"Linux Biolinum Keyboard O\"\>",
    StripOnInput->False,
    FontFamily->"Linux Biolinum Keyboard O"], ",", 
   StyleBox["\<\"Linux Biolinum O\"\>",
    StripOnInput->False,
    FontFamily->"Linux Biolinum O"], ",", 
   StyleBox["\<\"Linux Libertine Display O\"\>",
    StripOnInput->False,
    FontFamily->"Linux Libertine Display O"], ",", 
   StyleBox["\<\"Linux Libertine Initials O\"\>",
    StripOnInput->False,
    FontFamily->"Linux Libertine Initials O"], ",", 
   StyleBox["\<\"Linux Libertine Mono O\"\>",
    StripOnInput->False,
    FontFamily->"Linux Libertine Mono O"], ",", 
   StyleBox["\<\"Linux Libertine O\"\>",
    StripOnInput->False,
    FontFamily->"Linux Libertine O"], ",", 
   StyleBox["\<\"LKLUG\"\>",
    StripOnInput->False,
    FontFamily->"LKLUG"], ",", 
   StyleBox["\<\"Lobster Two\"\>",
    StripOnInput->False,
    FontFamily->"Lobster Two"], ",", 
   StyleBox["\<\"Lohit Assamese\"\>",
    StripOnInput->False,
    FontFamily->"Lohit Assamese"], ",", 
   StyleBox["\<\"Lohit Bengali\"\>",
    StripOnInput->False,
    FontFamily->"Lohit Bengali"], ",", 
   StyleBox["\<\"Lohit Devanagari\"\>",
    StripOnInput->False,
    FontFamily->"Lohit Devanagari"], ",", 
   StyleBox["\<\"Lohit Gujarati\"\>",
    StripOnInput->False,
    FontFamily->"Lohit Gujarati"], ",", 
   StyleBox["\<\"Lohit Kannada\"\>",
    StripOnInput->False,
    FontFamily->"Lohit Kannada"], ",", 
   StyleBox["\<\"Lohit Malayalam\"\>",
    StripOnInput->False,
    FontFamily->"Lohit Malayalam"], ",", 
   StyleBox["\<\"Lohit Oriya\"\>",
    StripOnInput->False,
    FontFamily->"Lohit Oriya"], ",", 
   StyleBox["\<\"Lohit Punjabi\"\>",
    StripOnInput->False,
    FontFamily->"Lohit Punjabi"], ",", 
   StyleBox["\<\"Lohit Tamil\"\>",
    StripOnInput->False,
    FontFamily->"Lohit Tamil"], ",", 
   StyleBox["\<\"Lohit Tamil Classical\"\>",
    StripOnInput->False,
    FontFamily->"Lohit Tamil Classical"], ",", 
   StyleBox["\<\"Lohit Telugu\"\>",
    StripOnInput->False,
    FontFamily->"Lohit Telugu"], ",", 
   StyleBox["\<\"Loma\"\>",
    StripOnInput->False,
    FontFamily->"Loma"], ",", 
   StyleBox["\<\"Mathematica\"\>",
    StripOnInput->False,
    FontFamily->"Mathematica"], ",", 
   StyleBox["\<\"MathematicaMono\"\>",
    StripOnInput->False,
    FontFamily->"MathematicaMono"], ",", 
   StyleBox["\<\"MathematicaSans\"\>",
    StripOnInput->False,
    FontFamily->"MathematicaSans"], ",", 
   StyleBox["\<\"MathJax_AMS\"\>",
    StripOnInput->False,
    FontFamily->"MathJax_AMS"], ",", 
   StyleBox["\<\"MathJax_Caligraphic\"\>",
    StripOnInput->False,
    FontFamily->"MathJax_Caligraphic"], ",", 
   StyleBox["\<\"MathJax_Fraktur\"\>",
    StripOnInput->False,
    FontFamily->"MathJax_Fraktur"], ",", 
   StyleBox["\<\"MathJax_Main\"\>",
    StripOnInput->False,
    FontFamily->"MathJax_Main"], ",", 
   StyleBox["\<\"MathJax_Math\"\>",
    StripOnInput->False,
    FontFamily->"MathJax_Math"], ",", 
   StyleBox["\<\"MathJax_SansSerif\"\>",
    StripOnInput->False,
    FontFamily->"MathJax_SansSerif"], ",", 
   StyleBox["\<\"MathJax_Script\"\>",
    StripOnInput->False,
    FontFamily->"MathJax_Script"], ",", 
   StyleBox["\<\"MathJax_Size1\"\>",
    StripOnInput->False,
    FontFamily->"MathJax_Size1"], ",", 
   StyleBox["\<\"MathJax_Size2\"\>",
    StripOnInput->False,
    FontFamily->"MathJax_Size2"], ",", 
   StyleBox["\<\"MathJax_Size3\"\>",
    StripOnInput->False,
    FontFamily->"MathJax_Size3"], ",", 
   StyleBox["\<\"MathJax_Size4\"\>",
    StripOnInput->False,
    FontFamily->"MathJax_Size4"], ",", 
   StyleBox["\<\"MathJax_Typewriter\"\>",
    StripOnInput->False,
    FontFamily->"MathJax_Typewriter"], ",", 
   StyleBox["\<\"MathJax_WinChrome\"\>",
    StripOnInput->False,
    FontFamily->"MathJax_WinChrome"], ",", 
   StyleBox["\<\"MathJax_WinIE6\"\>",
    StripOnInput->False,
    FontFamily->"MathJax_WinIE6"], ",", 
   StyleBox["\<\"Meera\"\>",
    StripOnInput->False,
    FontFamily->"Meera"], ",", 
   StyleBox["\<\"Mitra Mono\"\>",
    StripOnInput->False,
    FontFamily->"Mitra Mono"], ",", 
   StyleBox["\<\"mry_KacstQurn\"\>",
    StripOnInput->False,
    FontFamily->"mry_KacstQurn"], ",", 
   StyleBox["\<\"Mukti Narrow\"\>",
    StripOnInput->False,
    FontFamily->"Mukti Narrow"], ",", 
   StyleBox["\<\"Mukti Narrow\"\>",
    StripOnInput->False,
    FontFamily->"Mukti Narrow"], ",", 
   StyleBox["\<\"Nakula\"\>",
    StripOnInput->False,
    FontFamily->"Nakula"], ",", 
   StyleBox["\<\"NanumBarunGothic\"\>",
    StripOnInput->False,
    FontFamily->"NanumBarunGothic"], ",", 
   StyleBox["\<\"NanumGothic\"\>",
    StripOnInput->False,
    FontFamily->"NanumGothic"], ",", 
   StyleBox["\<\"NanumMyeongjo\"\>",
    StripOnInput->False,
    FontFamily->"NanumMyeongjo"], ",", 
   StyleBox["\<\"Navilu\"\>",
    StripOnInput->False,
    FontFamily->"Navilu"], ",", 
   StyleBox["\<\"Nimbus Mono L\"\>",
    StripOnInput->False,
    FontFamily->"Nimbus Mono L"], ",", 
   StyleBox["\<\"Nimbus Roman No9 L\"\>",
    StripOnInput->False,
    FontFamily->"Nimbus Roman No9 L"], ",", 
   StyleBox["\<\"Nimbus Sans L\"\>",
    StripOnInput->False,
    FontFamily->"Nimbus Sans L"], ",", 
   StyleBox["\<\"Norasi\"\>",
    StripOnInput->False,
    FontFamily->"Norasi"], ",", 
   StyleBox["\<\"Noto Kufi Arabic\"\>",
    StripOnInput->False,
    FontFamily->"Noto Kufi Arabic"], ",", 
   StyleBox["\<\"Noto Mono\"\>",
    StripOnInput->False,
    FontFamily->"Noto Mono"], ",", 
   StyleBox["\<\"Noto Naskh Arabic\"\>",
    StripOnInput->False,
    FontFamily->"Noto Naskh Arabic"], ",", 
   StyleBox["\<\"Noto Naskh Arabic UI\"\>",
    StripOnInput->False,
    FontFamily->"Noto Naskh Arabic UI"], ",", 
   StyleBox["\<\"Noto Nastaliq Urdu\"\>",
    StripOnInput->False,
    FontFamily->"Noto Nastaliq Urdu"], ",", 
   StyleBox["\<\"Noto Sans\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans"], ",", 
   StyleBox["\<\"Noto Sans Armenian\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Armenian"], ",", 
   StyleBox["\<\"Noto Sans Avestan\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Avestan"], ",", 
   StyleBox["\<\"Noto Sans Balinese\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Balinese"], ",", 
   StyleBox["\<\"Noto Sans Bamum\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Bamum"], ",", 
   StyleBox["\<\"Noto Sans Batak\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Batak"], ",", 
   StyleBox["\<\"Noto Sans Bengali\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Bengali"], ",", 
   StyleBox["\<\"Noto Sans Bengali UI\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Bengali UI"], ",", 
   StyleBox["\<\"Noto Sans Brahmi\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Brahmi"], ",", 
   StyleBox["\<\"Noto Sans Buginese\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Buginese"], ",", 
   StyleBox["\<\"Noto Sans Buhid\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Buhid"], ",", 
   StyleBox["\<\"Noto Sans Canadian Aboriginal\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Canadian Aboriginal"], ",", 
   StyleBox["\<\"Noto Sans Carian\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Carian"], ",", 
   StyleBox["\<\"Noto Sans Cham\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Cham"], ",", 
   StyleBox["\<\"Noto Sans Cherokee\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Cherokee"], ",", 
   StyleBox["\<\"Noto Sans CJK JP\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans CJK JP"], ",", 
   StyleBox["\<\"Noto Sans CJK JP\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans CJK JP"], ",", 
   StyleBox["\<\"Noto Sans CJK JP\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans CJK JP"], ",", 
   StyleBox["\<\"Noto Sans CJK JP\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans CJK JP"], ",", 
   StyleBox["\<\"Noto Sans CJK JP\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans CJK JP"], ",", 
   StyleBox["\<\"Noto Sans CJK JP\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans CJK JP"], ",", 
   StyleBox["\<\"Noto Sans CJK JP\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans CJK JP"], ",", 
   StyleBox["\<\"Noto Sans CJK KR\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans CJK KR"], ",", 
   StyleBox["\<\"Noto Sans CJK KR\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans CJK KR"], ",", 
   StyleBox["\<\"Noto Sans CJK KR\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans CJK KR"], ",", 
   StyleBox["\<\"Noto Sans CJK KR\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans CJK KR"], ",", 
   StyleBox["\<\"Noto Sans CJK KR\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans CJK KR"], ",", 
   StyleBox["\<\"Noto Sans CJK KR\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans CJK KR"], ",", 
   StyleBox["\<\"Noto Sans CJK KR\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans CJK KR"], ",", 
   StyleBox["\<\"Noto Sans CJK SC\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans CJK SC"], ",", 
   StyleBox["\<\"Noto Sans CJK SC\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans CJK SC"], ",", 
   StyleBox["\<\"Noto Sans CJK SC\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans CJK SC"], ",", 
   StyleBox["\<\"Noto Sans CJK SC\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans CJK SC"], ",", 
   StyleBox["\<\"Noto Sans CJK SC\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans CJK SC"], ",", 
   StyleBox["\<\"Noto Sans CJK SC\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans CJK SC"], ",", 
   StyleBox["\<\"Noto Sans CJK SC\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans CJK SC"], ",", 
   StyleBox["\<\"Noto Sans CJK TC\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans CJK TC"], ",", 
   StyleBox["\<\"Noto Sans CJK TC\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans CJK TC"], ",", 
   StyleBox["\<\"Noto Sans CJK TC\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans CJK TC"], ",", 
   StyleBox["\<\"Noto Sans CJK TC\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans CJK TC"], ",", 
   StyleBox["\<\"Noto Sans CJK TC\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans CJK TC"], ",", 
   StyleBox["\<\"Noto Sans CJK TC\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans CJK TC"], ",", 
   StyleBox["\<\"Noto Sans CJK TC\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans CJK TC"], ",", 
   StyleBox["\<\"Noto Sans Coptic\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Coptic"], ",", 
   StyleBox["\<\"Noto Sans Cuneiform\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Cuneiform"], ",", 
   StyleBox["\<\"Noto Sans Cypriot\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Cypriot"], ",", 
   StyleBox["\<\"Noto Sans Deseret\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Deseret"], ",", 
   StyleBox["\<\"Noto Sans Devanagari\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Devanagari"], ",", 
   StyleBox["\<\"Noto Sans Devanagari UI\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Devanagari UI"], ",", 
   StyleBox["\<\"Noto Sans Egyptian Hieroglyphs\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Egyptian Hieroglyphs"], ",", 
   StyleBox["\<\"Noto Sans Ethiopic\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Ethiopic"], ",", 
   StyleBox["\<\"Noto Sans Georgian\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Georgian"], ",", 
   StyleBox["\<\"Noto Sans Glagolitic\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Glagolitic"], ",", 
   StyleBox["\<\"Noto Sans Gothic\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Gothic"], ",", 
   StyleBox["\<\"Noto Sans Gujarati\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Gujarati"], ",", 
   StyleBox["\<\"Noto Sans Gujarati UI\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Gujarati UI"], ",", 
   StyleBox["\<\"Noto Sans Gurmukhi\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Gurmukhi"], ",", 
   StyleBox["\<\"Noto Sans Gurmukhi UI\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Gurmukhi UI"], ",", 
   StyleBox["\<\"Noto Sans Hanunoo\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Hanunoo"], ",", 
   StyleBox["\<\"Noto Sans Hebrew\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Hebrew"], ",", 
   StyleBox["\<\"Noto Sans Imperial Aramaic\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Imperial Aramaic"], ",", 
   StyleBox["\<\"Noto Sans Inscriptional Pahlavi\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Inscriptional Pahlavi"], ",", 
   StyleBox["\<\"Noto Sans Inscriptional Parthian\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Inscriptional Parthian"], ",", 
   StyleBox["\<\"Noto Sans Javanese\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Javanese"], ",", 
   StyleBox["\<\"Noto Sans Kaithi\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Kaithi"], ",", 
   StyleBox["\<\"Noto Sans Kannada\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Kannada"], ",", 
   StyleBox["\<\"Noto Sans Kannada UI\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Kannada UI"], ",", 
   StyleBox["\<\"Noto Sans Kayah Li\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Kayah Li"], ",", 
   StyleBox["\<\"Noto Sans Kharoshthi\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Kharoshthi"], ",", 
   StyleBox["\<\"Noto Sans Khmer\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Khmer"], ",", 
   StyleBox["\<\"Noto Sans Khmer UI\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Khmer UI"], ",", 
   StyleBox["\<\"Noto Sans Lao\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Lao"], ",", 
   StyleBox["\<\"Noto Sans Lao UI\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Lao UI"], ",", 
   StyleBox["\<\"Noto Sans Lepcha\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Lepcha"], ",", 
   StyleBox["\<\"Noto Sans Limbu\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Limbu"], ",", 
   StyleBox["\<\"Noto Sans Linear B\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Linear B"], ",", 
   StyleBox["\<\"Noto Sans Lisu\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Lisu"], ",", 
   StyleBox["\<\"Noto Sans Lycian\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Lycian"], ",", 
   StyleBox["\<\"Noto Sans Lydian\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Lydian"], ",", 
   StyleBox["\<\"Noto Sans Malayalam\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Malayalam"], ",", 
   StyleBox["\<\"Noto Sans Malayalam UI\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Malayalam UI"], ",", 
   StyleBox["\<\"Noto Sans Mandaic\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Mandaic"], ",", 
   StyleBox["\<\"Noto Sans Meetei Mayek\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Meetei Mayek"], ",", 
   StyleBox["\<\"Noto Sans Mongolian\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Mongolian"], ",", 
   StyleBox["\<\"Noto Sans Mono CJK JP\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Mono CJK JP"], ",", 
   StyleBox["\<\"Noto Sans Mono CJK JP\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Mono CJK JP"], ",", 
   StyleBox["\<\"Noto Sans Mono CJK KR\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Mono CJK KR"], ",", 
   StyleBox["\<\"Noto Sans Mono CJK KR\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Mono CJK KR"], ",", 
   StyleBox["\<\"Noto Sans Mono CJK SC\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Mono CJK SC"], ",", 
   StyleBox["\<\"Noto Sans Mono CJK SC\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Mono CJK SC"], ",", 
   StyleBox["\<\"Noto Sans Mono CJK TC\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Mono CJK TC"], ",", 
   StyleBox["\<\"Noto Sans Mono CJK TC\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Mono CJK TC"], ",", 
   StyleBox["\<\"Noto Sans Myanmar\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Myanmar"], ",", 
   StyleBox["\<\"Noto Sans Myanmar UI\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Myanmar UI"], ",", 
   StyleBox["\<\"Noto Sans New Tai Lue\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans New Tai Lue"], ",", 
   StyleBox["\<\"Noto Sans NKo\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans NKo"], ",", 
   StyleBox["\<\"Noto Sans Ogham\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Ogham"], ",", 
   StyleBox["\<\"Noto Sans Ol Chiki\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Ol Chiki"], ",", 
   StyleBox["\<\"Noto Sans Old Italic\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Old Italic"], ",", 
   StyleBox["\<\"Noto Sans Old Persian\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Old Persian"], ",", 
   StyleBox["\<\"Noto Sans Old South Arabian\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Old South Arabian"], ",", 
   StyleBox["\<\"Noto Sans Old Turkic\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Old Turkic"], ",", 
   StyleBox["\<\"Noto Sans Oriya\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Oriya"], ",", 
   StyleBox["\<\"Noto Sans Oriya UI\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Oriya UI"], ",", 
   StyleBox["\<\"Noto Sans Osmanya\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Osmanya"], ",", 
   StyleBox["\<\"Noto Sans Phags Pa\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Phags Pa"], ",", 
   StyleBox["\<\"Noto Sans Phoenician\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Phoenician"], ",", 
   StyleBox["\<\"Noto Sans Rejang\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Rejang"], ",", 
   StyleBox["\<\"Noto Sans Runic\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Runic"], ",", 
   StyleBox["\<\"Noto Sans Samaritan\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Samaritan"], ",", 
   StyleBox["\<\"Noto Sans Saurashtra\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Saurashtra"], ",", 
   StyleBox["\<\"Noto Sans Shavian\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Shavian"], ",", 
   StyleBox["\<\"Noto Sans Sinhala\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Sinhala"], ",", 
   StyleBox["\<\"Noto Sans Sundanese\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Sundanese"], ",", 
   StyleBox["\<\"Noto Sans Syloti Nagri\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Syloti Nagri"], ",", 
   StyleBox["\<\"Noto Sans Symbols\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Symbols"], ",", 
   StyleBox["\<\"Noto Sans Syriac Eastern\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Syriac Eastern"], ",", 
   StyleBox["\<\"Noto Sans Syriac Estrangela\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Syriac Estrangela"], ",", 
   StyleBox["\<\"Noto Sans Syriac Western\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Syriac Western"], ",", 
   StyleBox["\<\"Noto Sans Tagalog\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Tagalog"], ",", 
   StyleBox["\<\"Noto Sans Tagbanwa\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Tagbanwa"], ",", 
   StyleBox["\<\"Noto Sans Tai Le\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Tai Le"], ",", 
   StyleBox["\<\"Noto Sans Tai Tham\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Tai Tham"], ",", 
   StyleBox["\<\"Noto Sans Tai Viet\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Tai Viet"], ",", 
   StyleBox["\<\"Noto Sans Tamil\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Tamil"], ",", 
   StyleBox["\<\"Noto Sans Tamil UI\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Tamil UI"], ",", 
   StyleBox["\<\"Noto Sans Telugu\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Telugu"], ",", 
   StyleBox["\<\"Noto Sans Telugu UI\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Telugu UI"], ",", 
   StyleBox["\<\"Noto Sans Thaana\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Thaana"], ",", 
   StyleBox["\<\"Noto Sans Thai\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Thai"], ",", 
   StyleBox["\<\"Noto Sans Thai UI\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Thai UI"], ",", 
   StyleBox["\<\"Noto Sans Tibetan\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Tibetan"], ",", 
   StyleBox["\<\"Noto Sans Tifinagh\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Tifinagh"], ",", 
   StyleBox["\<\"Noto Sans Ugaritic\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Ugaritic"], ",", 
   StyleBox["\<\"Noto Sans UI\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans UI"], ",", 
   StyleBox["\<\"Noto Sans Vai\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Vai"], ",", 
   StyleBox["\<\"Noto Sans Yi\"\>",
    StripOnInput->False,
    FontFamily->"Noto Sans Yi"], ",", 
   StyleBox["\<\"Noto Serif\"\>",
    StripOnInput->False,
    FontFamily->"Noto Serif"], ",", 
   StyleBox["\<\"Noto Serif Armenian\"\>",
    StripOnInput->False,
    FontFamily->"Noto Serif Armenian"], ",", 
   StyleBox["\<\"Noto Serif Bengali\"\>",
    StripOnInput->False,
    FontFamily->"Noto Serif Bengali"], ",", 
   StyleBox["\<\"Noto Serif Georgian\"\>",
    StripOnInput->False,
    FontFamily->"Noto Serif Georgian"], ",", 
   StyleBox["\<\"Noto Serif Gujarati\"\>",
    StripOnInput->False,
    FontFamily->"Noto Serif Gujarati"], ",", 
   StyleBox["\<\"Noto Serif Kannada\"\>",
    StripOnInput->False,
    FontFamily->"Noto Serif Kannada"], ",", 
   StyleBox["\<\"Noto Serif Khmer\"\>",
    StripOnInput->False,
    FontFamily->"Noto Serif Khmer"], ",", 
   StyleBox["\<\"Noto Serif Lao\"\>",
    StripOnInput->False,
    FontFamily->"Noto Serif Lao"], ",", 
   StyleBox["\<\"Noto Serif Malayalam\"\>",
    StripOnInput->False,
    FontFamily->"Noto Serif Malayalam"], ",", 
   StyleBox["\<\"Noto Serif Tamil\"\>",
    StripOnInput->False,
    FontFamily->"Noto Serif Tamil"], ",", 
   StyleBox["\<\"Noto Serif Telugu\"\>",
    StripOnInput->False,
    FontFamily->"Noto Serif Telugu"], ",", 
   StyleBox["\<\"Noto Serif Thai\"\>",
    StripOnInput->False,
    FontFamily->"Noto Serif Thai"], ",", 
   StyleBox["\<\"OpenSymbol\"\>",
    StripOnInput->False,
    FontFamily->"OpenSymbol"], ",", 
   StyleBox["\<\"ori1Uni\"\>",
    StripOnInput->False,
    FontFamily->"ori1Uni"], ",", 
   StyleBox["\<\"Oswald\"\>",
    StripOnInput->False,
    FontFamily->"Oswald"], ",", 
   StyleBox["\<\"Padauk\"\>",
    StripOnInput->False,
    FontFamily->"Padauk"], ",", 
   StyleBox["\<\"Padauk Book\"\>",
    StripOnInput->False,
    FontFamily->"Padauk Book"], ",", 
   StyleBox["\<\"padmaa\"\>",
    StripOnInput->False,
    FontFamily->"padmaa"], ",", 
   StyleBox["\<\"padmaa Bold.1.1\"\>",
    StripOnInput->False,
    FontFamily->"padmaa Bold.1.1"], ",", 
   StyleBox["\<\"Pagul\"\>",
    StripOnInput->False,
    FontFamily->"Pagul"], ",", 
   StyleBox["\<\"Phetsarath OT\"\>",
    StripOnInput->False,
    FontFamily->"Phetsarath OT"], ",", 
   StyleBox["\<\"Playfair Display\"\>",
    StripOnInput->False,
    FontFamily->"Playfair Display"], ",", 
   StyleBox["\<\"Playfair Display\"\>",
    StripOnInput->False,
    FontFamily->"Playfair Display"], ",", 
   StyleBox["\<\"Pothana2000\"\>",
    StripOnInput->False,
    FontFamily->"Pothana2000"], ",", 
   StyleBox["\<\"Purisa\"\>",
    StripOnInput->False,
    FontFamily->"Purisa"], ",", 
   StyleBox["\<\"Rachana\"\>",
    StripOnInput->False,
    FontFamily->"Rachana"], ",", 
   StyleBox["\<\"RaghuMalayalam\"\>",
    StripOnInput->False,
    FontFamily->"RaghuMalayalam"], ",", 
   StyleBox["\<\"Rekha\"\>",
    StripOnInput->False,
    FontFamily->"Rekha"], ",", 
   StyleBox["\<\"Roboto\"\>",
    StripOnInput->False,
    FontFamily->"Roboto"], ",", 
   StyleBox["\<\"Roboto\"\>",
    StripOnInput->False,
    FontFamily->"Roboto"], ",", 
   StyleBox["\<\"Roboto\"\>",
    StripOnInput->False,
    FontFamily->"Roboto"], ",", 
   StyleBox["\<\"Roboto\"\>",
    StripOnInput->False,
    FontFamily->"Roboto"], ",", 
   StyleBox["\<\"Roboto\"\>",
    StripOnInput->False,
    FontFamily->"Roboto"], ",", 
   StyleBox["\<\"Roboto Condensed\"\>",
    StripOnInput->False,
    FontFamily->"Roboto Condensed"], ",", 
   StyleBox["\<\"Roboto Condensed\"\>",
    StripOnInput->False,
    FontFamily->"Roboto Condensed"], ",", 
   StyleBox["\<\"Roboto Slab\"\>",
    StripOnInput->False,
    FontFamily->"Roboto Slab"], ",", 
   StyleBox["\<\"Saab\"\>",
    StripOnInput->False,
    FontFamily->"Saab"], ",", 
   StyleBox["\<\"Sahadeva\"\>",
    StripOnInput->False,
    FontFamily->"Sahadeva"], ",", 
   StyleBox["\<\"Samanata\"\>",
    StripOnInput->False,
    FontFamily->"Samanata"], ",", 
   StyleBox["\<\"Samyak Devanagari\"\>",
    StripOnInput->False,
    FontFamily->"Samyak Devanagari"], ",", 
   StyleBox["\<\"Samyak Gujarati\"\>",
    StripOnInput->False,
    FontFamily->"Samyak Gujarati"], ",", 
   StyleBox["\<\"Samyak Malayalam\"\>",
    StripOnInput->False,
    FontFamily->"Samyak Malayalam"], ",", 
   StyleBox["\<\"Samyak Tamil\"\>",
    StripOnInput->False,
    FontFamily->"Samyak Tamil"], ",", 
   StyleBox["\<\"Sarai\"\>",
    StripOnInput->False,
    FontFamily->"Sarai"], ",", 
   StyleBox["\<\"Sawasdee\"\>",
    StripOnInput->False,
    FontFamily->"Sawasdee"], ",", 
   StyleBox["\<\"Shadows Into Light Two\"\>",
    StripOnInput->False,
    FontFamily->"Shadows Into Light Two"], ",", 
   StyleBox["\<\"Source Code Pro\"\>",
    StripOnInput->False,
    FontFamily->"Source Code Pro"], ",", 
   StyleBox["\<\"Source Code Pro\"\>",
    StripOnInput->False,
    FontFamily->"Source Code Pro"], ",", 
   StyleBox["\<\"Source Code Pro\"\>",
    StripOnInput->False,
    FontFamily->"Source Code Pro"], ",", 
   StyleBox["\<\"Source Code Pro\"\>",
    StripOnInput->False,
    FontFamily->"Source Code Pro"], ",", 
   StyleBox["\<\"Source Code Pro\"\>",
    StripOnInput->False,
    FontFamily->"Source Code Pro"], ",", 
   StyleBox["\<\"Source Code Pro\"\>",
    StripOnInput->False,
    FontFamily->"Source Code Pro"], ",", 
   StyleBox["\<\"Source Sans Pro\"\>",
    StripOnInput->False,
    FontFamily->"Source Sans Pro"], ",", 
   StyleBox["\<\"Source Sans Pro\"\>",
    StripOnInput->False,
    FontFamily->"Source Sans Pro"], ",", 
   StyleBox["\<\"Source Sans Pro\"\>",
    StripOnInput->False,
    FontFamily->"Source Sans Pro"], ",", 
   StyleBox["\<\"Source Sans Pro\"\>",
    StripOnInput->False,
    FontFamily->"Source Sans Pro"], ",", 
   StyleBox["\<\"Source Sans Pro\"\>",
    StripOnInput->False,
    FontFamily->"Source Sans Pro"], ",", 
   StyleBox["\<\"Source Serif Pro\"\>",
    StripOnInput->False,
    FontFamily->"Source Serif Pro"], ",", 
   StyleBox["\<\"Source Serif Pro\"\>",
    StripOnInput->False,
    FontFamily->"Source Serif Pro"], ",", 
   StyleBox["\<\"Standard Symbols L\"\>",
    StripOnInput->False,
    FontFamily->"Standard Symbols L"], ",", 
   StyleBox["\<\"STIX\"\>",
    StripOnInput->False,
    FontFamily->"STIX"], ",", 
   StyleBox["\<\"STIXGeneral\"\>",
    StripOnInput->False,
    FontFamily->"STIXGeneral"], ",", 
   StyleBox["\<\"STIXIntegralsD\"\>",
    StripOnInput->False,
    FontFamily->"STIXIntegralsD"], ",", 
   StyleBox["\<\"STIXIntegralsSm\"\>",
    StripOnInput->False,
    FontFamily->"STIXIntegralsSm"], ",", 
   StyleBox["\<\"STIXIntegralsUp\"\>",
    StripOnInput->False,
    FontFamily->"STIXIntegralsUp"], ",", 
   StyleBox["\<\"STIXIntegralsUpD\"\>",
    StripOnInput->False,
    FontFamily->"STIXIntegralsUpD"], ",", 
   StyleBox["\<\"STIXIntegralsUpSm\"\>",
    StripOnInput->False,
    FontFamily->"STIXIntegralsUpSm"], ",", 
   StyleBox["\<\"STIX Math\"\>",
    StripOnInput->False,
    FontFamily->"STIX Math"], ",", 
   StyleBox["\<\"STIXNonUnicode\"\>",
    StripOnInput->False,
    FontFamily->"STIXNonUnicode"], ",", 
   StyleBox["\<\"STIXSizeFiveSym\"\>",
    StripOnInput->False,
    FontFamily->"STIXSizeFiveSym"], ",", 
   StyleBox["\<\"STIXSizeFourSym\"\>",
    StripOnInput->False,
    FontFamily->"STIXSizeFourSym"], ",", 
   StyleBox["\<\"STIXSizeOneSym\"\>",
    StripOnInput->False,
    FontFamily->"STIXSizeOneSym"], ",", 
   StyleBox["\<\"STIXSizeThreeSym\"\>",
    StripOnInput->False,
    FontFamily->"STIXSizeThreeSym"], ",", 
   StyleBox["\<\"STIXSizeTwoSym\"\>",
    StripOnInput->False,
    FontFamily->"STIXSizeTwoSym"], ",", 
   StyleBox["\<\"STIXVariants\"\>",
    StripOnInput->False,
    FontFamily->"STIXVariants"], ",", 
   StyleBox["\<\"Suruma\"\>",
    StripOnInput->False,
    FontFamily->"Suruma"], ",", 
   StyleBox["\<\"Swiss 721\"\>",
    StripOnInput->False,
    FontFamily->"Swiss 721"], ",", 
   StyleBox["\<\"Symbola\"\>",
    StripOnInput->False,
    FontFamily->"Symbola"], ",", 
   StyleBox["\<\"TakaoPGothic\"\>",
    StripOnInput->False,
    FontFamily->"TakaoPGothic"], ",", 
   StyleBox["\<\"TeXGyreAdventor\"\>",
    StripOnInput->False,
    FontFamily->"TeXGyreAdventor"], ",", 
   StyleBox["\<\"TeXGyreBonum\"\>",
    StripOnInput->False,
    FontFamily->"TeXGyreBonum"], ",", 
   StyleBox["\<\"TeXGyreChorus\"\>",
    StripOnInput->False,
    FontFamily->"TeXGyreChorus"], ",", 
   StyleBox["\<\"TeXGyreCursor\"\>",
    StripOnInput->False,
    FontFamily->"TeXGyreCursor"], ",", 
   StyleBox["\<\"TeXGyreHeros\"\>",
    StripOnInput->False,
    FontFamily->"TeXGyreHeros"], ",", 
   StyleBox["\<\"TeXGyreHerosCondensed\"\>",
    StripOnInput->False,
    FontFamily->"TeXGyreHerosCondensed"], ",", 
   StyleBox["\<\"TeXGyrePagella\"\>",
    StripOnInput->False,
    FontFamily->"TeXGyrePagella"], ",", 
   StyleBox["\<\"TeXGyreSchola\"\>",
    StripOnInput->False,
    FontFamily->"TeXGyreSchola"], ",", 
   StyleBox["\<\"TeXGyreTermes\"\>",
    StripOnInput->False,
    FontFamily->"TeXGyreTermes"], ",", 
   StyleBox["\<\"Tibetan Machine Uni\"\>",
    StripOnInput->False,
    FontFamily->"Tibetan Machine Uni"], ",", 
   StyleBox["\<\"Titillium Web\"\>",
    StripOnInput->False,
    FontFamily->"Titillium Web"], ",", 
   StyleBox["\<\"Tlwg Mono\"\>",
    StripOnInput->False,
    FontFamily->"Tlwg Mono"], ",", 
   StyleBox["\<\"Tlwg Typewriter\"\>",
    StripOnInput->False,
    FontFamily->"Tlwg Typewriter"], ",", 
   StyleBox["\<\"Tlwg Typist\"\>",
    StripOnInput->False,
    FontFamily->"Tlwg Typist"], ",", 
   StyleBox["\<\"Tlwg Typo\"\>",
    StripOnInput->False,
    FontFamily->"Tlwg Typo"], ",", 
   StyleBox["\<\"Ubuntu\"\>",
    StripOnInput->False,
    FontFamily->"Ubuntu"], ",", 
   StyleBox["\<\"Ubuntu\"\>",
    StripOnInput->False,
    FontFamily->"Ubuntu"], ",", 
   StyleBox["\<\"Ubuntu Condensed\"\>",
    StripOnInput->False,
    FontFamily->"Ubuntu Condensed"], ",", 
   StyleBox["\<\"Ubuntu Mono\"\>",
    StripOnInput->False,
    FontFamily->"Ubuntu Mono"], ",", 
   StyleBox["\<\"Umpush\"\>",
    StripOnInput->False,
    FontFamily->"Umpush"], ",", 
   StyleBox["\<\"Universalis ADF Cd Std\"\>",
    StripOnInput->False,
    FontFamily->"Universalis ADF Cd Std"], ",", 
   StyleBox["\<\"Universalis ADF Std\"\>",
    StripOnInput->False,
    FontFamily->"Universalis ADF Std"], ",", 
   StyleBox["\<\"URW Bookman L\"\>",
    StripOnInput->False,
    FontFamily->"URW Bookman L"], ",", 
   StyleBox["\<\"URW Chancery L\"\>",
    StripOnInput->False,
    FontFamily->"URW Chancery L"], ",", 
   StyleBox["\<\"URW Gothic L\"\>",
    StripOnInput->False,
    FontFamily->"URW Gothic L"], ",", 
   StyleBox["\<\"URW Palladio L\"\>",
    StripOnInput->False,
    FontFamily->"URW Palladio L"], ",", 
   StyleBox["\<\"Utopia\"\>",
    StripOnInput->False,
    FontFamily->"Utopia"], ",", 
   StyleBox["\<\"Vemana2000\"\>",
    StripOnInput->False,
    FontFamily->"Vemana2000"], ",", 
   StyleBox["\<\"Waree\"\>",
    StripOnInput->False,
    FontFamily->"Waree"], ",", 
   StyleBox["\<\"WenQuanYi Micro Hei\"\>",
    StripOnInput->False,
    FontFamily->"WenQuanYi Micro Hei"], ",", 
   StyleBox["\<\"WenQuanYi Micro Hei Mono\"\>",
    StripOnInput->False,
    FontFamily->"WenQuanYi Micro Hei Mono"], ",", 
   StyleBox["\<\"Yanone Kaffeesatz\"\>",
    StripOnInput->False,
    FontFamily->"Yanone Kaffeesatz"], ",", 
   StyleBox["\<\"Yanone Kaffeesatz\"\>",
    StripOnInput->False,
    FontFamily->"Yanone Kaffeesatz"], ",", 
   StyleBox["\<\"Yanone Kaffeesatz\"\>",
    StripOnInput->False,
    FontFamily->"Yanone Kaffeesatz"]}], "}"}]], "Output",
 CellChangeTimes->{{3.707040923170314*^9, 3.707040939434924*^9}}]
}, Open  ]]
},
WindowSize->{3840, 2051},
WindowMargins->{{Automatic, -20}, {Automatic, -18}},
Magnification:>2. Inherited,
FrontEndVersion->"10.4 for Linux x86 (64-bit) (April 11, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 2696, 56, 190, "Input"],
Cell[3279, 80, 4671, 110, 468, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7987, 195, 3276, 76, 387, "Input"],
Cell[11266, 273, 19009, 349, 583, "Output"]
}, Open  ]],
Cell[30290, 625, 24492, 453, 543, "Input"],
Cell[54785, 1080, 92, 1, 63, "Input"],
Cell[54880, 1083, 2020, 55, 190, "Input"],
Cell[56903, 1140, 23725, 441, 462, "Input"],
Cell[CellGroupData[{
Cell[80653, 1585, 2020, 52, 316, "Input"],
Cell[82676, 1639, 7407, 158, 507, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[90120, 1802, 1551, 39, 148, "Input"],
Cell[91674, 1843, 2261, 44, 815, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[93972, 1892, 174, 3, 252, "Input"],
Cell[94149, 1897, 726, 14, 252, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[94912, 1916, 1645, 45, 592, "Input"],
Cell[96560, 1963, 13210, 240, 2940, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[109807, 2208, 242, 7, 1472, "Input"],
Cell[110052, 2217, 49159, 1401, 33376, "Output"]
}, Open  ]]
}
]
*)



==> figures/compile.sh <==
shopt -s extglob
for file in ./!(latexmp).mp
do
    mpost -tex=latex $file
    mpost -tex=latex $file
done
mv ./* ../figures/
mv ../figures/*.mp .
mv ../figures/*.sh .
mv ../figures/*.cls .


==> figures/lemmacompare.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.4' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     58159,       1185]
NotebookOptionsPosition[     57139,       1148]
NotebookOutlinePosition[     57507,       1164]
CellTagsIndexPosition[     57464,       1161]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{"N", "[", 
  RowBox[{"Sqrt", "[", 
   RowBox[{"\[ExponentialE]", "/", "\[Pi]"}], "]"}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{"19", "/", "20"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{"1", "/", "\[ExponentialE]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.711257145056253*^9, 3.7112572122333*^9}, {
  3.711257257257454*^9, 3.711257262345366*^9}, {3.7112573215695457`*^9, 
  3.711257325465067*^9}, {3.711258108255364*^9, 3.711258108751505*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Log", "[", 
   RowBox[{
    RowBox[{"\[Pi]", "/", "\[ExponentialE]"}], ",", "2"}], "]"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.711258110526498*^9, 3.7112581317280893`*^9}, {
  3.711258173927215*^9, 3.711258175263088*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"Log", "[", "2", "]"}], 
  RowBox[{"Log", "[", 
   FractionBox["\[Pi]", "\[ExponentialE]"], "]"}]]], "Output",
 CellChangeTimes->{{3.7112581270486603`*^9, 3.711258132213793*^9}, 
   3.711258175610897*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{"100", "/", 
       RowBox[{"(", "d", ")"}]}], "]"}], ",", 
     RowBox[{"3", "/", 
      RowBox[{"Sqrt", "[", "d", "]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"d", ",", "100", ",", "10000"}], "}"}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", "\"\<Expressions\>\""}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.711259433087369*^9, 3.711259526132819*^9}, {
  3.711260673332094*^9, 3.7112606832178993`*^9}, {3.711260997905777*^9, 
  3.7112610000814657`*^9}, {3.711265640127046*^9, 3.7112656557107763`*^9}, {
  3.71127084915392*^9, 3.711270849505615*^9}, {3.711270960794468*^9, 
  3.711270960929407*^9}, {3.7112711958415127`*^9, 3.711271213448668*^9}}],

Cell[BoxData[
 TemplateBox[{GraphicsBox[{{{{}, {}, {
        Directive[
         Opacity[1.], 
         RGBColor[0.368417, 0.506779, 0.709798], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJwVz3s81IkaBnActVTunSTqRGWlddtEdfC+5dhVFsdtVeSQFG2NddtaIS1N
kW2MxWRcYmrdRtZlaMZ1Zn5MLmHGuOUSudSR7FJy15w5f7yf5/P963le3QvB
rgFyMjIyYdL7fzpvCGj9E3cwvosUUm88ADHxveWZs3cwuGnIWuXgAPgV/Hu8
ehMZQzUoYd3aA/Cvtnb17t1kTMpjujGVB2CLKj9MwYmMKrkZBtkL/ZCeWXok
opSMCk2kmUheP5RW3OU4Bd/Fjei1or98+mFk7BhPdv4eqrvuC7tS0Afcv1XN
6ygm4Gw3k3crqw8Y+qZ6R3UTcDrrm9Yn1D4IvKofR3JJQHW31mu7o/pgYUnd
bqg8AVksulKzSx9sU3nfwgpNxKn9qke6JL1gZZ0jvLxwHx0jvz0xH9ALijfX
lB8oJ6E8VWC46NULfewzjiyDJKzakfNZwbUXQsw12mTOJyFNaXTS06YX8g/d
IzKak/DkSJsNTbMXVHeFVren/4rvZigyv7zogalFuyyTYxQ8tM7NtIceqDB/
POjhRsGVL6ODxRY9EBsqoxV1jYI2bWxxoHEP7PqzJq0lj4LT/daLFbt7oPAD
7bnppmSUL9jlyF8Xw8j0Nl7rtWTMvqniVlsnhm8HFivXbKgY/Y4fl2IrhtiD
luEmDlRM3FkX02wlhprI6+b+nlR81kYplBwRg/HuZVZbMBUrIeL7BAMxbL+w
UpWRS8XGciZvTkkM4zNrzyzlUlDuZ07QpsFuiJHI1IU1pyDjRIHl8k/dUK2/
tWnGIRWPrpZ8OcETQcAdq60HzqbioMxHzd11Itg+ec3V51IqzrxzzveuFkFo
nnBMGJuKw/Fbfn5fLAIjnfSNqqpUZEg0NxxTRfBETdcy9h9p2PJV5IJqoAhS
1i2Kt39MQx7z9hc+GiII7r6QbE2n4eCsHTX+uhC6ZTN3HSug4ZidQFkSKgRz
M/ETcxYNHyXX2kaThLBKseUc6qSh5lxtY3yAEOId949ryT3E7GLj8EY3IdBb
pg4vBj1E/uCpB6OmQmhuCOwvPZaBDE+HPPehLtBmkvbsfUnHtL0Kp+Vfd4Iw
iX3KaoqO7qHafSqDnUAmyUWcmafjMF1bY6+4Ez6YpbcnK2Yi/dNQolNzJ7Sx
62/IHs9E1uHV0fGiTrgh2CYep2eigajzj8mwTuh5XXz3d+8sBD73T8OtnZC0
8+2c4Vg2Bsv6fWqx64DHIaJGh9RcfLmZvKbf2g7+eQEH03UYmBghmUpPa4Os
t+KPBtmPMWbkqEBwvxUih/2zrtr8jtST7w0m7rdAjbbh5SYiH8/Onlo+W/0c
chXVVTuCCvH453BW15QAJEo9WnsUinGw6ZMf8ysBcL1f2MUlMrFBK2jH7INm
0D/3xjnD6Cl+kD/HfzXfBH/lWUQRrFKMix3+jX+lCUy+c7d1Ni7D2AVL1ncT
BDx2XV32/VyG1o+KdygHEmAfU9sYxS1HedLclhfrfMDbv36aS6nA55sZNLlk
PgQVRVoFe1Yim+2ys8mUD13DPZVqO1l42tiirH6AB3ffAn3bNAvVF/tNSmJ4
EKIpoKqVVOHmGNN1NOHB0z3nl0m3qvE22S5OMMIFfTM/ypzTM1xheOYopHBB
GBhrGaXKxrjLwnsjTlzouF7m5DvOxkm+oXWcIhfWmGs/OeVz0L7RSPchrREC
Ziq7fC/VYI7tdWr/vkbQk4umtVvUYovd65flzAZQtfH7EVdq0agjv8cLG8DF
5Xu20os69PQQvu8R1gORcEltKrkedchshdmr9RDaMUEfc2lASvhrSZlyPYT9
N+Q3832N6KsuyvMpqYN8A+3slDeNOD6zclPRvQ7+nvsucf95Lk4bZi13L9VC
hFnMqFozF71Kjnjl5dYCyeORlbw+D3/YtIup5VoLqlP2Ij0KD8Pbn/j1SWrA
4YtY0jfzPEwzOpGfUVUD+/+Y3RflwkcvsSVzZ3AN5PMnVF9x+BiUoecuf6AG
eIGXN9tpE5hisvX+lnEOcJ0Pf1jSIdA3Nk5hckxqC8lI8R4Cp9Osn9aPSi1P
q1LVI9Dna/erISMcaMgVXBw2ILC1QZM7OMCBmoEDRJgFgV9fCahmdXGAZT95
i+FCoOCgGuNOvdQmZT94uEn72GpL/nUcqNwR5angQaD3P0+GnqzlQMWkhgnp
DIGpKWpDEjYHymNtXx37D4G3nW9FRLE4UMpmWImuEkgudhREMaV+RDKIJxHY
nXIx8nwxB56Sj2+3/JHACpK+u00RB0rcu2eywqT7tRJvyBRwoHhONjMwkkDZ
GzNxZIbU/R1k7SgCVQ6EXwzM40BRQ0ZoZzSBZ49eunI6lwOFSWanzW8TeHk1
4I1yjtRhG0fe/kJgk7+/93yW1OdadenxBCYVFi2JM6U+kabkSCbweIkpu5rO
gQIDvxXJXen/7nPZGRkc+B9jeqL6
         "]]}, {
        Directive[
         Opacity[1.], 
         RGBColor[0.880722, 0.611041, 0.142051], 
         AbsoluteThickness[1.6]], 
        LineBox[CompressedData["
1:eJwV1Wk41AsbBnBboqjRRkhFOVqRiUiep1OihBSlokLCsUarYx0aCVmOJduM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         "]]}}}, {}}, {
    DisplayFunction -> Identity, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
     DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 0.03}, DisplayFunction :> 
     Identity, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
       AbsolutePointSize[6], "ScalingFunctions" -> None}, 
     PlotRange -> {{100, 10000}, {0.030000000303061228`, 
       0.37785278394152777`}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}],FormBox[
    FormBox[
     TemplateBox[{
       SqrtBox[
        FractionBox["100", "d"]], 
       FractionBox["3", 
        SqrtBox["d"]]}, "LineLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.24561133333333335`, 0.3378526666666667, 
                    0.4731986666666667], FrameTicks -> None, PlotRangePadding -> 
                    None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.368417, 0.506779, 0.709798]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.368417, 0.506779, 0.709798]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.368417, 0.506779, 0.709798], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> 
                    RGBColor[
                    0.587148, 0.40736066666666665`, 0.09470066666666668], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0.880722, 0.611041, 0.142051]"], Appearance -> 
                    None, BaseStyle -> {}, BaselinePosition -> Baseline, 
                    DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0.880722, 0.611041, 0.142051]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0.880722, 0.611041, 0.142051], Editable -> False,
                     Selectable -> False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{
               TagBox[#, HoldForm], ",", 
               TagBox[#2, HoldForm]}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.7112606741217422`*^9, 3.711260683818434*^9}, 
   3.711261000544531*^9, {3.7112656425544786`*^9, 3.711265656165105*^9}, 
   3.7112708498910723`*^9, 3.7112709614474583`*^9, {3.7112711987327747`*^9, 
   3.711271213802314*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sqrt", "[", 
  RowBox[{"5", "/", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.711260397831511*^9, 3.7112604020586853`*^9}}],

Cell[BoxData[
 SqrtBox[
  FractionBox["5", "2"]]], "Output",
 CellChangeTimes->{3.711260402440804*^9}]
}, Open  ]],

Cell[BoxData[
 FractionBox["\[Placeholder]", "\[Placeholder]"]], "Input",
 CellChangeTimes->{3.7112605401357737`*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Gamma", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "+", "1"}], ")"}], "/", "2"}], "]"}], "/", 
  RowBox[{"Gamma", "[", 
   RowBox[{"3", "/", "2"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Gamma", "[", 
  RowBox[{"3", "/", "2"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Sqrt", "[", "\[Pi]", "]"}], "/", "2"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"N", "[", 
   RowBox[{"Log", "[", 
    RowBox[{"49", "/", 
     RowBox[{"(", 
      RowBox[{"48", "\[ExponentialE]"}], ")"}]}], "]"}], "]"}], "/", 
  "2"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{"1", "/", "2.2"}], "]"}]}], "Input",
 CellChangeTimes->{{3.711264289597131*^9, 3.711264308642475*^9}, {
  3.711265031904476*^9, 3.711265049976384*^9}, {3.711268506248456*^9, 
  3.711268541231461*^9}, {3.711268579433428*^9, 3.7112685972953463`*^9}, {
  3.711268661887877*^9, 3.711268665359194*^9}, {3.7112693356699142`*^9, 
  3.711269378109391*^9}, {3.711270872713694*^9, 3.71127087498557*^9}, {
  3.711270999489427*^9, 3.711271046874423*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{
  3.7112643112410307`*^9, 3.7112650508094378`*^9, {3.711268517876672*^9, 
   3.711268542076771*^9}, {3.711268580845697*^9, 3.711268598422715*^9}, 
   3.7112686657165203`*^9, {3.711269338453396*^9, 3.711269378674412*^9}, 
   3.711270876333301*^9, {3.711271003884872*^9, 3.7112710471951313`*^9}}],

Cell[BoxData[
 FractionBox[
  SqrtBox["\[Pi]"], "2"]], "Output",
 CellChangeTimes->{
  3.7112643112410307`*^9, 3.7112650508094378`*^9, {3.711268517876672*^9, 
   3.711268542076771*^9}, {3.711268580845697*^9, 3.711268598422715*^9}, 
   3.7112686657165203`*^9, {3.711269338453396*^9, 3.711269378674412*^9}, 
   3.711270876333301*^9, {3.711271003884872*^9, 3.7112710471966267`*^9}}],

Cell[BoxData[
 FractionBox[
  SqrtBox["\[Pi]"], "2"]], "Output",
 CellChangeTimes->{
  3.7112643112410307`*^9, 3.7112650508094378`*^9, {3.711268517876672*^9, 
   3.711268542076771*^9}, {3.711268580845697*^9, 3.711268598422715*^9}, 
   3.7112686657165203`*^9, {3.711269338453396*^9, 3.711269378674412*^9}, 
   3.711270876333301*^9, {3.711271003884872*^9, 3.7112710471980762`*^9}}],

Cell[BoxData[
 RowBox[{"-", "0.4896903563986322`"}]], "Output",
 CellChangeTimes->{
  3.7112643112410307`*^9, 3.7112650508094378`*^9, {3.711268517876672*^9, 
   3.711268542076771*^9}, {3.711268580845697*^9, 3.711268598422715*^9}, 
   3.7112686657165203`*^9, {3.711269338453396*^9, 3.711269378674412*^9}, 
   3.711270876333301*^9, {3.711271003884872*^9, 3.7112710471990757`*^9}}],

Cell[BoxData["0.45454545454545453`"], "Output",
 CellChangeTimes->{
  3.7112643112410307`*^9, 3.7112650508094378`*^9, {3.711268517876672*^9, 
   3.711268542076771*^9}, {3.711268580845697*^9, 3.711268598422715*^9}, 
   3.7112686657165203`*^9, {3.711269338453396*^9, 3.711269378674412*^9}, 
   3.711270876333301*^9, {3.711271003884872*^9, 3.711271047199945*^9}}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{"<<", "MaTeX`"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"texStyle", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"FontFamily", "->", "\"\<TeXGyrePagella\>\""}], ",", 
     RowBox[{"FontSize", "\[Rule]", "12"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"1", "/", "20"}], ",", " ", 
     RowBox[{"\[ExponentialE]", "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "c"}], " ", "/", "2"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"10", "c", " ", 
          RowBox[{"\[ExponentialE]", "/", 
           RowBox[{"(", " ", 
            RowBox[{
             RowBox[{"10", "c"}], " ", "+", " ", "1"}], ")"}]}]}], "]"}]}], 
       ")"}]}], ",", " ", 
     RowBox[{"2", " ", 
      RowBox[{"\[ExponentialE]", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "c"}], "/", "2"}], ")"}]}]}]}], "}"}], ",", " ", 
   RowBox[{"{", 
    RowBox[{"c", ",", " ", "4", ",", " ", "8"}], "}"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"PlotLabels", "\[Rule]", 
    RowBox[{"Placed", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<\>\"", ",", "texStyle"}], "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"Style", "[", 
         RowBox[{
          RowBox[{"MaTeX", "[", 
           RowBox[{
           "\"\<e^{-c\\\\ln\\\\left(\\\\frac{10ce}{10c+1}\\\\right)/2}\>\"", 
            ",", 
            RowBox[{"Magnification", "\[Rule]", "2"}]}], "]"}], ",", 
          "texStyle"}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"Style", "[", 
         RowBox[{
          RowBox[{"MaTeX", "[", 
           RowBox[{"\"\<2e^{-c/2}\>\"", ",", 
            RowBox[{"Magnification", "\[Rule]", "2"}]}], "]"}], ",", 
          "texStyle"}], "]"}]}], "\[IndentingNewLine]", "}"}], ",", "Above"}],
      "]"}]}], " ", ",", 
   RowBox[{"BaseStyle", "\[Rule]", "texStyle"}], " ", ",", 
   RowBox[{"PlotTheme", "\[Rule]", "\"\<Monochrome\>\""}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{
        RowBox[{"MaTeX", "[", 
         RowBox[{"\"\<c\>\"", ",", 
          RowBox[{"Magnification", "\[Rule]", "2"}]}], "]"}], ",", 
        "texStyle"}], "]"}], ",", 
      RowBox[{"Style", "[", 
       RowBox[{"\"\<Failure Prb.\>\"", ",", "texStyle"}], "]"}]}], "}"}]}]}], 
  "]"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJwdyk0og3EAx/HHFtOUt5bkZdpKjYbCgU3krXaQAysXUWLtOWhqttrSDlak
pMhuFPLSliWzMeWtLGkHMgrRNOp5yJp2sKVteH7/w7fP5SsZ0vWM8CiKKuKC
DO3s2938bHUw8n7o7bI+73EK39gg7Aj8fMFHm/kbypQFCegTRpJQYaDT3Jyd
hzd8GNy+FUC/7yEL/p3NlMLhD1oKJ3IEGmg/GSWaVpb0UOLPM8CrXIsNHgf0
W1AdGriEzFqYWDurTcHVdycxv/qa5+Fc92TwodxuUkBNzQVxvCJ9HjYnYstQ
tHhuh8qGsicYX/CGoIx9ITqKzQyU6iwsjEVlYSjutcahmz1Kwbsm4y8UFL7y
9jmp9ns+HBvUlEDvhksMo8xUFZzLzK6D5fH6RpispImiyHQLdE0a28i3o1LB
0wN1N/wHqWnwtQ==
  "]],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], Dashing[{}], CapForm[
     "Butt"], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIwXVDFysAg4DBrJgistGcS/yhirIHgX9ybrpIWgODP
9+Fq7V+O4LdMs7T69APBNzmx1naPhyCcL2p9vclzPoLPm9krI/ABwTe/8eP7
THchOF9bf6Vi91wE38zx2fytbxH8oik34he7CMP5RxeFl5yaiuA/miF9PeIp
gm94YUr1KmsROH/6oVklpj0Ivt630PXNjxH8CYJhFpaWonA+54tHohqdCP7m
/yqmt+4j+CWXPq84aiAG56c/K48r6UDwVR45JHXdQ/B/zJi266aeOJz/d8LC
kDetCL6ki6WzxXUE//890YbXahJwvvju5f8SaxF8t6BjFwXPIfjLtGY9a1GV
RMTfq02e8dUIvnBaBGPxaQS/TWnzL08lKThfYNYsj6hiBD/l57EnFw8h+K9m
rjjEIykN57d/FfvakIngh06yytxxAMG3evXKUFNIBqFf84EHYxKCf3pV18I5
OxD8w88O+hVyysL5b5PX2XImIvgPT9yv4tiO4L95MZfHkV0OztfwEnxgE4fg
V6cJchStR/BnZIXV8f1H8J+vDzDLC5WH8303XHdiX4bg8yxYN4/5MoJ/pr/1
1///CD4A7i+ZpQ==
      "]]}, 
    {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], 
     AbsoluteDashing[{6, 2}], CapForm["Butt"], LineBox[CompressedData["
1:eJwVy3k41AkYwPGhLOZRZpgxxvWjyFWOHBnU+xJSm0kspmuSlEfZSNPTodRU
OtyZn2tEznEkR1KUnhhLkkQq1noolRi0tXJkK9v+8X0+f30NgsJ99slTKBSv
n/2vbcRJBQqFhrM7cgbNbaRwwGgm20WOhk6Xoqq8raSQ13/Y/rw8DfUJ1emj
q6Sw1D005BcFGvJK6K+ajKUwyuY9VqHS8LFHwjRfRwpZzXYJbAYN3bSrxRUK
UpBnfWbYmNDwo3E3paCvCbofhBju96ahxYcH/IEzTXB9MzUmqfjnP/itBVsa
4UIax/GfORp+VVmdo6TXCLZtN9c2eNJxZ3mW5CXlITCdes9tvE7H4Mj47VF1
D2BJaIIO7RMdl1O6DLgpDbCmb242c4MabpDLdPMNvA/mlqUGcdlqKBikvw7E
e2DvMnK9dlINHyVGfxasq4dIsm93gZs66rtX6kxZ10FLfoCgPVUdny/lc3a6
3IXhDO1e3nt1pNqNh4n4d8C6i4wqc2KgJEJ5yj2yFtKlYoFdPAN97p0KT825
DRYzfpXn3zJw1wrVXl9pDSTT/R04HCamsa9wqFO3QHl0mGlyhYnBfCE9iHML
ahYM7fqHmEh1u11EPV4NgudTJS1WGnjichmju70KQkaO8QWXNdB2eJ9xhUYV
GA5jUOygBpLv7Iz9+ytgLiPt3p8WLNxVs/WipOwmfE/O+20ihoW/2y8vvHqo
HNhunPUOvSz8Q5xHCfC9AQuDzLPjKzRxy1GruN2eZcC6X/xjz2lNpLr46a9f
XQoePq3d9E5NlBeml2tzSkBiJh65YMTGN/L2ZpN2xdAtu7VxdxQbE/XSli92
lYD6fp7ckSdsdO595RUfUgQXl9XMb1ymhdYrNRU1LhQCTSz23H5ECwstWww9
6wog+Gvru26pFqYzYYv5XD7IMkukKmxtXD/oMD9rmQ+XpjWmz4Zqo2+Kdnnu
qTzwS3EMrWvURqG7YrKcNBccZTJrUzUdFD0qN2/VygWZ6WtPuSAdtPBoG948
nwNPymLzrtXpYFHi+3Mz1dnQPNLEPaysi0Ed50M74q7B5N6Ktcp7dFFm7iM/
sC0L3rQNnVS6q4tFx+TOTHPEMDGareKiqIdvDzZXqDtkgskm+mtnvh46+Hfl
55tnQNR+ulJkpR4uCpBytZzSIeOAf/TSBT0c2twUH8hLgw+V3vaH/Aj8VFFt
YxKWCl5Vva6KEgLnn0YwYjNIaA+5YxReTOAuN7OpcZIETyJVqbeEwGabJAH3
KgluiT6dkhsEtjuO8ZmxJDiHPd3mUU2gruXDzrIoElaaNEfENBBo6b5E/guf
BJXcipxFPQQ+8lH5/MOIhNiABOHBFwSO/OX4UbCMBCXVsOCelwSabYiPHdcj
YXG0qVlBH4Hp34xz+1kkfNtRWOs6SOAJoZ1zozIJEyxxh3CMQO9pL6J0UgQH
nh2vHJMRSO7NkjOViWD0YkDK1gkCk59yhaUjIng3zeAZ/E1gtsIJXvmQCAZ6
kt42fiFwbOWroPpuEWyPO9RqMkNg5GnuqnWdIuhz9SpNniWw3tSbbG4XwYtq
anjgPIF784RruppF4BM6trXtXwJ7ok8eCWgUQZd+m63VdwJVBxJ/HWoQAbdP
wsr4QaAFt+BhSL0IOpJi5hcWCFQKv/bsU60I/gP0PyLT
      "]]}, 
    {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], 
     AbsoluteDashing[{2, 2}], CapForm["Butt"], LineBox[CompressedData["
1:eJwVzHk41AkYwHG0Te5mGDMx+KXQMN1l1tXzvqRCseXJFSmzYtlKYms3qyVG
h1Xq6UDbTuYnRLmvVCtDY2LILDUqUVgxTXQ5EmZ3//g+n/++Frxon30aampq
Xv/1v+sPHZuvpkbF0zX9Vwp9ZBBlNXHNRZ2KPVah0R+/k0HO8xhusgYV61ew
Kx29ZKC/KTKCMp+KogNb+dItMhg2Dnikq01FnTmK27izDK422qUb06nYWbjb
MmiZDDSYH+jr2FRcrXPoy9GZDpDdj7AM307FxDDGpo/5HSDYps0/l0/FhfWj
sgzlY0i57OD4cYqKSapYddvidlgvub3hnjsNn2q61uqdaAMjJ/kJDwENj1Qp
437ykIJeZLop9T0NpYt/lUSsaYVvu6cms7YYoH7TMqW5fgtwVt20SLtmgLtf
u7I0ZiTAdRkSVL0zwKTSqJR4igQOX+zeQ7oZ4lJOyM5+SjM8FPrHtVwyRO/9
QT+8tBBDfyZLHvCPIebalkfOejyENR0X4wud6Chtdm3Wj2yCK6LsOLvf6RjG
eXr9rKARVk74liQP0PERK7voTZsIMmh+9g4ORmg6E5OapSkCreF+I/ZpI6wL
mb3T798AFSpLu+d9RjinE/z1heABxP39qeDhagaqije9nRivh4ihoyFxpxh4
xO59ob7gL7DsR96ZXgYO39z2ZG/wfZjKvFz3bCUTR8Zqlvg53YPZjJydSj4T
ufzBqd/074Kxm8NGezkTU/ktjDG1OlD1GiW+tV6E8/Z5Ln2mcQeYd/PnQhMW
oZcwLYE9XQObfcQyWvsirF47e3WBXg3k2WYPpVgZ4/nxFtNgRjXIFOUee+KN
8W2152uHlVVgGB6gHttqjJ0XTVu8QyohdUnFtMcSEzy19UNvF78CqNnZ7rti
TVAwWcrtayyHsC/iQZnIBHN5giBtvXJQZBWIdI1ZOBWzam+ydxmcHGeMJ0ay
UJWxvPIpWQq+Fxwjax+wMKNMsO6XwRJwVCjW2BiYYn2fNWdFXjEobF65q/NM
MS00yppz7Da0Fp7J+aPWFAusesorXW5B41CDd4yWGRbVjs402hTBu++LN2iF
mmHjQDhHQCmE15K+Y5o1ZmjCZfrd+FwAyuFrui4LzFFa/bLPWZUPbE/aK+cQ
c6wLnvWUqPIgPpymebjEHJNbs1gDJnmQGeV3XF9ljgc+tYgsNt6ANyXbuQd9
CVSmU2r9ebngVSp3XZBHYOBYYOhkJgktEdVW0fkEem0uMki9RII7cUlTXkAg
ereFGF0gwe2sT3teEYHptxnNdmkkOO9vC9xcRqBGsLgrIYGE5ezGQ/x7BPKK
hqS2PBJ0rxf/Oa+TwMSK9NhJDgln/NOTfuwicJB73TOLTYLmwv1hnU8IrAq0
vuNkRcI3x21syW4CvzKWBp8wJ2EmKLfKtZfAefkT1QwaCUpmtjRphEATQl4Q
NCGEqMc/l4woCHxhX6WgfBLCcKr/hR1KAhti94jKx4QwOE4PsBgjsGdhyVrd
ESH0dJ4bePCZQB37ILr4hRB2pR0UsycI3H6+Tv1ItxC6Xb1uZkwSeFSLnmL9
RAhdZdrRe6cJlN/atuV0uxB8Ikd2SL7+9z87edKpVQgdiyXrV88SODqzbvdo
sxC8u/OYmXMEru19I85pEoL0HH9apSLws9mXJt8GIfwLCOI86Q==
      "]]}}, {{}, {
     InsetBox[
      StyleBox[
       StyleBox["\<\"\"\>",
        StripOnInput->False,
        FontFamily->"TeXGyrePagella",
        FontSize->12],
       StripOnInput->False,
       LineColor->GrayLevel[0],
       FrontFaceColor->GrayLevel[0],
       BackFaceColor->GrayLevel[0],
       GraphicsColor->GrayLevel[0],
       FontFamily->"Helvetica",
       FontColor->GrayLevel[0]], Offset[{0, 2}, {7.999999918367347, 0.05}], 
      ImageScaled[{1, 0}]], InsetBox[
      FormBox[
       StyleBox[
        StyleBox[
         GraphicsBox[
          {Thickness[0.01503985561738607], 
           {Thickness[0.005399308166641599], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
              1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
              3}}}, {CompressedData["
1:eJxTTMoPSmViYGBQBmIQvUHhbITJX3GHFd9eVpxpkHKA8S+84EtKPyXlYGIM
BJvFHVIijkrPZJd2WPHCQ+9/I4Ifoxohcy4GwX8SzNCTHiDu8KYtt9vot5RD
yNvLH2c8FHM4AwI9Ug4VF8MnpJ0Rdng3he/a/0oxh/uu8Y6zCvkg5h4UdbjC
Evid8QQXnH8R5A4vVjg/PQ0EmBxq3s5UZXwlDuc3CKXd+lcqDecvBalXlIHz
DVQnvUgNkXX4ccvYm+kKs4MxGCg4yGwUm8/0gAPO77Dx3JVWxA3nN4PM/Srg
cNq1Rj3NVsEhnFOs3dhe2GEmGChAwuuumEOJTdoCIz9FSHgZizskg8JjuxKc
z3/tv+UZdWU4/2J+PPs5SxWHP4/3ZqUmiULFVSHhZi0E508pOftkdi4XnB8E
Ck/GH/bK/pPWzXyjBOffNd/37UyQLJx//lau+CxvCQf1TyovZ51khIT/GRGH
kuUlG/71c8H5QN9+OntNGM6Hxf//j3FbjR5KOqCnDwCdeut8
              "], {{5.4832, 
              9.60469}, {5.4832, 8.299999999999999}, {3.570310000000001, 
              8.299999999999999}, {3.0683599999999998`, 8.299999999999999}, {
              2.56602, 8.299999999999999}, {3.08008, 10.213299999999998`}, {
              4.216019999999999, 10.399999999999999`}, {4.598439999999999, 
              10.399999999999999`}, {5.1246100000000006`, 
              10.399999999999999`}, {5.4832, 10.0766}, {5.4832, 9.60469}}}], 
            FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 
             1, 0}, {1, 3, 3}}}, {{{12.265999999999998`, 12.5996}, {
             12.265999999999998`, 12.7996}, {12.0906, 12.7996}, {11.9789, 
             12.7996}, {7.39609, 12.7996}, {7.284769999999999, 12.7996}, {
             7.109379999999999, 12.7996}, {7.109379999999999, 12.5996}, {
             7.109379999999999, 12.3996}, {7.284769999999999, 12.3996}, {
             7.39609, 12.3996}, {11.9789, 12.3996}, {12.0906, 12.3996}, {
             12.265999999999998`, 12.3996}, {12.265999999999998`, 12.5996}}}],
             FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1,
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJtIGYC4snf2OJnrDFwcJF5/cjslpoDjD8huERl+n81
hx29bB/EZhg4TGlvjboso+4w1bk753k3gr/aLjx6Yz2CPxMEKg0cTuwC6hRQ
d5C3SHfJzDdw+OIV2WbxTQ2ibo6+QxoYqDp8P5SyKuGKLpw/ZQJ/lVk3gr+m
+3YGw3odOP+4ptWk0/+1HZ4kLrxm8h7B32L+41CKljqc/yhCfPvFB+oORxQ2
FGUE6jjUZ+0pmTxD00FmXpzmaQFdhxlgh2o5+F+cGPPvsK7D8hceev8btR16
n3ySv9Sv53AGDLQdbO77907X04fzQ2vXbUuKR/DXT0ntSOY1cHBXLWWadULb
waRhu0OTk4FDP8gcf20HcZYwPt1L+g7T/0+o+22lDbVX34HDDahhlxacf13o
k+P5NAR/Qsw/519vNR0MtFYKX2AxgNqn6WDe6ZjwVAHBt296dHyGNoIP1j7T
wMH+xc01v+4g+DekaxKNrmrB+eX+cmJZZ7UdFk+yYvQVMXAwMQYBHQcdRfkv
OWb6cH7C4cvaqT914PwpoPRxRsvh+QWl2z//acL5B8XVglkPq8P5TLM4pOfZ
qTnkL2bcw3pJ24EBDFQdCqR5H+hO0IXz0ze/Kt7KagDnw9Jfx/LwU0ZLEOkR
lj4BjnMm9Q==
             "]], 
            FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 
             1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1,
              3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIxIGYC4i3mPw6lWJk4mBiDgKoDjH8GDFQd/sTkHv23
yRjOnwkGmPwVLzz0/jeqwflgStLAgdG3hdc/38jhuKbVpNP/9eF83QkLfhim
6Tv831T9acMHJD4YGDnwbF1WedwTwb8q9MnxfJsenM8AAg1qcD7MPdxM2u1i
LxF8mH3ofJh/QdY+22fkEFa7bluSvapDfjz7OUlDYzhf5PfpdyeDEfwp39ji
Z9Qg+KpPmuedfYXgo4cnAFasqDU=
             "]], 
            FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 
             3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0,
              1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {
             1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
             3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGITIGYC4jQQeGbhYGIMAqoOMP5MMFB1WOi67fPfFAT/
DAj4YPJFe7xesYSowflfNgRkz/quCefncP5ckB6s7WBz3793+j9zqH06DnvU
+bm3qiH4bw5YKntFm8H5JVtFf5/+Z+rwJyb36D8hbQehpXsPij+D8jdpOWTt
KZks8QSTD9OvZsixRmaXicNxTatJp/9rw/kJhy9rp87UdvDQ+6/4180Uzge7
O9zUoSJihenZagSfZfEkK8a1WnD+rltdf1PD1eB8WHhEnDI6stEOwYfZh86H
hTeYFjZ1CKtdty3JXtXh5GGntZl5CD44PpYh+CYN2x2aHiH4YGMtzeD8pbOP
KGyYZAY3H8aH2V/KNItDmg/BvyVdk2j01RSD73WC3XZ2qBqcr1HXszPbUxPO
/w8GWg5xuzx5mGabQeL5jDbEHElzON9Aa6XwhSkIPthdm80dPoh5BPyRQPDz
FzPuYRXSgvNh9sP4MPc5nU+7+nwWgg+zD50P83/v9Dyh5gJzePgkguL5JIIP
8QeC/4Z3n8FMKws4vyhj4tuafgvU+EDKLwARJWKE
             "]], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYCYnvTuF2ef2wc+P3XT0k9IeUA4yuccOQ0fovg
C2R/1GRgk3bQaRe7ee64jYPHrrRPZ69JO5gYA8Fkawf+2ID7RuEKDulpQPDM
ymHT3PfLj3mrwPnHd+3oZTPQhPOvNxa7Tbmm67DnVtff1HJrh4qIFaZnXxs4
AF3RkXzXxuHmue/Bj0ON4PY/4J68sqkQweefY7xoSzmCb97pmPC0AcH3lxPL
8p1s5KDQV1oo/dbGYSYYGDmElKhM//8AwZ8BonYi+MtNz1r7HbR2KOdW0ajb
Y+jwYvt65uc61g6r7cKjN/YbOJg0bHdommTlsOT+Pr45m/UczoCAj5VDB9D6
C0o6cD7MvzD+BtUnzfN41R0aWI72G5ZbOeRw/lyQbqziIGJ/7M5WEWsH413N
N2YuUnTYAQqP49YO+2tlLdJbZB1WgOzdbwMJtzQpuPthfJj/YHyY/xn4Fnqd
rUPwYfELADAb19I=
             "]], 
            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 
             3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0,
              1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYC4vrfVgXnMpwcZswEAW0HGP8/GGg7zJfSv6vi
huAbg8BnRww+j//6KakaOnD+mu7bGQz9CH4J0ywO6XmGcP4ZMDB0OO5t3un4
AcE3idvlyXMLwf97peKl2kpHh/Q0EDB0KH0wR3BpLIL/Oyb36D8nTD7YHmND
B90JC34YhiH4/UDuszYEH0xtdnTYf2qh67ZgBP+E0ZGNen06cD7IGYYaCD7M
//xVZqvt0hH8ZOv7/r3umHxY+Krzc29dVujosOexiOzJpdoOLTUXNkeuRfDN
rx3NNbmB4LdfuveAm9kJzg8/BXSYHYKPHn8A0FfS7g==
             "]], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1,
               4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
              1, 3, 3}, {1, 3, 3}}}, {{{40.699999999999996`, 
              15.731599999999998`}, {40.699999999999996`, 
              16.168000000000003`}, {40.699999999999996`, 
              17.799999999999997`}, {39.199999999999996`, 
              17.799999999999997`}, {37.699999999999996`, 
              17.799999999999997`}, {37.699999999999996`, 
              16.168000000000003`}, {37.699999999999996`, 
              15.731599999999998`}, {37.699999999999996`, 15.3016}, {
              37.699999999999996`, 13.700000000000001`}, {39.199999999999996`,
               13.700000000000001`}, {40.699999999999996`, 
              13.700000000000001`}, {40.699999999999996`, 15.3016}, {
              40.699999999999996`, 15.731599999999998`}}, CompressedData["
1:eJxTTMoPSmViYGCQBGIQfQYEeFwcThx2Wps5T98BxmdfIxOVclsPzk85E+t9
YrmuA/8c40Vb/js7rJ2S2pH8V8fhwT6+OcavnB2+H0pZlfBF2yHn+e+VHzc5
Q/Sd0XaYCQYI/mXfJIGISgR/r8FMLQlXZ4eEkCD1BZw6Dhw/F6RvNnJ2SE0D
AjZdh3QQrebs4K73X/HvNgTf1GZv0LSHenA+zP0w/m3pmkQjUwM4/4LS7Z91
qwwc/l+peKlm6Oyw4eHLqZv+GDgYcgA96uLskL75VfHWVkOHiFNGRzbWOUPd
bQh3P4z/Yvt65ud7EPzPGwKyZ713dkiOvePGXGHooGk16XQ9g4vD4klWjL4s
hg4b9PIWMwLDb/F9YEBtNoCH5/5aWYt0FwQf5n4AQm66IA==
              "]}], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1,
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJtIGYC4inf2OJnqLg59AaXqEzfr+MA49s3PTo+47aO
Q9vy8FNGMm4OCo4fk8/81XEoYZrFIS2G4OeYNGx3EELwa9dtS6oXdHPYcqJs
3/xfOg4R4tsvMrC5Obwp3ir6+7SOw4aHL6duuuPqMGUCf5UZt47D3qBpin1T
XR1YFk+yYjyr7fAkceE1k3gEn2+O8aIt8gj+h9aTIQc5XB0y8oGsEh04//3y
Y97mmrpwfg/IIiNdhz8rP17y5XJ1YF8jE5UyW88B5Cwpe1eHOypsjVMX6zsk
zPAR7fFydajN2lMy+Ya+Q6d88ruoIlcH5b7SQmlbA4c7GQz5jWsQ/A/JZ2K9
NyD4K4QvuNy4geCf0LSadPq9q4On3n/Fv2IGkPB65upwfx/QJ0IGDrbh0Rv3
nwH6h7MLaJM+nL/dARjgFQg+xD/6Dhe+Bz9eetvV4T8Y6DmAnCnxBsGfsOCH
4bN/CD6XikZdj6Sbg/pb3n0GlvpwfozmaYHjtxB85/NpV59HGTjIimX5fr4H
1V9vAImPtQg+OP7MEHxdkIXHXBxAzmAJ04fz37CYCJrN0YXzzxgd2aiXp+Pw
Jyb36L9fLg7paSCg7cASxqe7KdYVzgfb9xbBh6W/tVNSO5LnItIjLH0CAE4L
MaM=
             "]], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
              3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
              1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 
              3}}}, {CompressedData["
1:eJxTTMoPSmViYGBQBmIQ/Scm9+i/U+4OHvtrZS2O6zjA+CK/T787+VjH4Q3v
PoOZh9wdrgp9cjzPputwJ4Mhv3EPgn9l1jPZ5TsQ/Ccisiefbnd3uKPC1jiV
WdfhANDY9DVA/taWmguXdRyaAj3nNtS5O1RErDA9+1vbYc4RhQ1FBu4OTxIX
XjM5r+2QBgJsCD6v//opqSfc4PwH+/jmGG9yc9D5Nv3u5HYdOB/s7iBdOD9G
wfFjco6uQ87z3ys/AvkiQOelXdV1uKB0+2fdLjeHHq9XLCaBeg6VIHfcRvBL
H8wRXMrrDuefKNs3X8rd3eFov2G5bqIexH157g4NLECR6XoOqxJCgtQ3uDvk
cP5ckP5Zz8HEGAg2uzvckK5JNNqqD+enA4ON5SmCX7Cm+3aGg4FDyVbR36f7
3B3+g0C9AcR8PwQf7I6PbnA+Dyg8CtwcrlS8VDN8oQ/nu6qWMs06oQvnf9kQ
kD2rXMfhJsgdS90c0sEGazvEONm9uMniDucv2XtQXG0ygg+Lfwn9uypsCxHp
AZY+AHkm+5E=
              "], {{47.199999999999996`, 15.882}, {
              47.199999999999996`, 15.299999999999997`}, {46.171099999999996`,
               15.299999999999997`}, {45.5117, 15.299999999999997`}, {
              45.71520000000001, 16.038300000000003`}, {46.318799999999996`, 
              16.238700000000005`}, {46.663700000000006`, 
              16.238700000000005`}, {46.95309999999999, 
              16.238700000000005`}, {47.199999999999996`, 
              16.107399999999995`}, {47.199999999999996`, 15.882}}}]}, 
           {Thickness[0.005399308166641599], JoinForm[{"Miter", 10.}], 
            JoinedCurveBox[{{{0, 2, 0}}}, {{{30.892199999999992`, 
             12.564799999999998`}, {50.782799999999995`, 
             12.564799999999998`}}},
             CurveClosed->{0}], 
            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 
             3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0,
              1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYCYu8T7Lazvzo4zJgJArIOMH5qGgjIOWQ//73y
4yUE/z8I1GPy5269rWeyHcHfXytrkd4iD+fLWKS7ZOarwflnwEDNYbIESxhf
LYLPqN0udjMNwT+90HXbZ1MHBwYwUHNoibq85/EVezi/N7hEZfp8TD7YOzNV
Hb7svNX19yiCH5N79N8mYQc4H+weeweHLSfK9s2/heD73zdafrpJHs732JX2
6ew2OTgf5v/tvWwfxF7Yw/kJAhGWW1Zg8mHh+2L7eubnf+wdTByv1DJsknUI
9JzboGblAOezLJ5kxZiK4IfMX732Rj+Crzz9/4S60wg+evwBADZb2ow=
             "]], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1,
               4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {
              1, 3, 3}, {1, 3, 3}}}, {{{37.800000000000004`, 
              9.331639999999998}, {37.800000000000004`, 9.767969999999998}, {
              37.800000000000004`, 11.399999999999999`}, {36.300000000000004`,
               11.399999999999999`}, {34.800000000000004`, 
              11.399999999999999`}, {34.800000000000004`, 
              9.767969999999998}, {34.800000000000004`, 9.331639999999998}, {
              34.800000000000004`, 8.901560000000002}, {34.800000000000004`, 
              7.300000000000001}, {36.300000000000004`, 7.300000000000001}, {
              37.800000000000004`, 7.300000000000001}, {37.800000000000004`, 
              8.901560000000002}, {37.800000000000004`, 
              9.331639999999998}}, CompressedData["
1:eJxTTMoPSmViYGCQBGIQPRMMnBweuMY7zrqo5ADjh09I05nFh+A7chrn/r+l
4HA7gyG/scfJ4X/F+qiZBgoOq7uBIuVODsc3dJkb+cs5WGw5UbbPHigPBrIO
6WlAoIbgz5fSv6vChuB3/039/uSio8MMkDWVcg5Xj+aaNOyH8i0VHIxBYDOQ
L+T5xegVgi9cOankrIgSnA9zP4xfenib68y5ynD+lYqXaoYdKg6nF7pu+7zX
0WHKN7b4GTqqDv9BEkD7mWZxSM+zU3NQnv5/Qh23k0MaGKjB3Q/jb22pubDZ
E8HfXytrkV7j5PDz7esDlspqDt+Bxvr0OjlURKwwPWut6lD726rg3Awnh5pP
GwKyZ6nAw1Pl2qNghj3KDujhDwCDCbJm
              "]}], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1,
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJtIGYC4sTDl7VTN7o47M2veTvzqbwDjM/Mt9DrLJ+C
Q0iJyvT/K1wcgkG0gYKD4/m0q88XIfiWjL4tvPMRfK/qZn2feS4OCo4fk8/o
KjioPmmed3aSi8NaIR2+9H/yDrXrtiXVZ7o4xKhGyJyrkXPokk9+F6Xk4hDy
u8QmjUHOYYNe3mLGN85w/p0MhvzGNQj+3qBpin1TnR16I7r9GQPk4fzyi+ET
0mIU4Pz0t9u4z6YqOJwo2zdfarqzA1BWZ9Y5RYcpzt05z087O+xOvL3ozDUl
B51UyUcR150dKiNWmJ7lVnYIf6O/W/2/s8MZ1xr1tLXKDkBRaz9LFzh/r8FM
LQlbBL/0wRzBpakI/pRvbPEzalwc/n6M22qUqAwJryIXh5SIo9Izw5UduFQ0
6noiXRzuu8Y7zlJE8JWvPQpmWKME50P8o+Qw54jChqIMFwdjMFBysOh0THha
geDH5B79t6kbwb/x4YtX5DIXhwqQ/hwE//Q+7ab/vMpw/myFV3YML5UdXj0y
kzqQ7eJgAtavAokPKwQfHH+HnOH83yALg5wdnOepxBp3KsH5DO0BS9POK8D5
vveNlp92knc4oWk16XQ7TL+swwWl2z/rXiH4YPuqXOB8WPoDh99CRHqEpU8A
DvYYVw==
             "]], 
            FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 
             3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0,
              1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJFIGYCYr0JC34Y+rk7GIPAZkUHGP8/GCg61DTr+yyz
QvD55hgv2qKP4JuANbph8G0rI1aYvlWF8xuy9pRMllCD89PAQM2BAQQUEPwz
IMCDyYfph/Fh5sP4MPsv5sezn5N0hfMFqsxW2/Ej+D6f+4JL/rhg8GH+h/HT
wfYj9MP4MPNhfJj96Pzyw9tcZ/pKw/kzun/4nfklhaZeCu5/GB8WPuh8mH4Y
H2Y+qnpE/MD4sPiD8WHxi86H+R8ARAHh3Q==
             "]], 
            FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 
             3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0,
              1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJZIGYC4ieJC6+Z8Hs6zJgJArIOMH5qGgjIObA2TnXu
fuMB54OVzcTkz916W89kO4K/v1bWIr1FHs6XsUh3ycxXg/PPgIGag86mue+X
T0PwZx9R2FDUgOAnW9/37/X3cGAAAzWH227MFdwsCH7C4cvaqS/dMfgQe1Qd
pnxji5/xB8EHcX10PeB8MBXp4bDlRNm++bcQfP/7RstPN8nD+R670j6d3SYH
58P8X/pgjuBSXgT/1ELXbZ/fumPwYeHbV1oozSvh4WDieKWWYZOsw+tHZlIH
ghH8eTY6V2bVIfjvLFzdi1Yi+HsNZmpJPEXw0eMPAISzyS0=
             "]], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
             3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ5IGYC4usfvnhFLvN2OL5rRy+bgaYDjC8+9QpnBpO2
w45bXX9Tp3s7sK+RiUr5reuwQS9vMaOLt0Ow+oLODYkGDhl7SiZLvPFy6P6b
+v3JRUMH8eLrQp8KvRxmgoGRA4+KRl1PIoJv3/To+IxoBP+H4bN1qiFeDv5y
Ylm+kxF8807HhKcNCD7/HONFW8oR/Afck1c2FRo5rN+WVH8z18shOsX6vr+t
kUO5rqL8FxZvh50gd7MbQuyP9HZwkXn9yExKD87fDXQ2i5kmnC9rke6S2a/i
ED/DR7RHyNthrZAOX3qfgsOBFUv8HJK9HPRVJ71ILZGG2y+Q/VGTgQ3BVzjh
yGn8VgrhXv/1U1JPIPgMfAu9ztZJwf2fngYCUvDwgfHB7i9B8G0YfVt433s5
vJnCd+3/TVmH/tJCaV4Lbwf+JwtaZropOtxxY67gbvF2cFUtZZq1Qxkef2D/
+Ks5oMcvAG6iynE=
             "]], 
            FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJRIGYC4tQ0IFDzc5jhI9rjlWXgAOO3Rl3e87jFwOGH
4bN1qjJ+DjPBwMChZKvo79N8CD5Y/T9fOP/Pyo+XfH/5OkjPi9M83WDgoDth
wQ/Db74O0QqOH5NzDBzmS+nfVWnzcQjnFGs3vq/o8B8E6n0c0t9u4z67FMEv
PbzNdeZcBH95/szLqRMR/LPBskXGMYoOOSYN2x26fByMwUDR4cOGgOxZ0xF8
sPrlCH7GnpLJEmt8HAxVJ71ITVF0ML92NNdkg4+D4glHTuNeRYej3uadjgp+
DtmcPxekOyPCQ/r1IzOpBAS/fXn4KaMUBB8WfgAIH5VX
             "]], 
            FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 
             1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1,
              3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {
             1, 3, 3}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJdIGYC4vmr196IVwtwWK/6pHker4ZDvOZpgeNiCL6+
zzIuN9EAh0cR4tsvHlB3yJj4tsZeMMDhSL9huS6jusPvt68PWHIHOMwxXrTF
fIeag3+SQIQlR4DDTDBQc7jjxlzBfcQfzlfZ+af9y2YEPz+e/ZwkI4L/ofVk
yMEOf4fUNCBo03BYLnzB5cYMf4eD4mrBrIc1HDou3XvAfdjfgc9//ZRUD00H
UY+APxKX/R2k9O+qsDVqOpTPWaS8E2i/+/5aWYt0LQeY/3zMOx0TXLXh/AWu
2z7/3aID57fMO7vq/FQ9BwbtdrGbz/wdzoCBvsPVo7kmDekIvr+cWJbvaz84
fwbY3X4OPifYbWeH6sH514U+OZ5/pgPnT2lvjboso+PQoHaobfl+P4fjmlaT
Tv/XdvjKFj/D5yyC7/ILGKAPEfz/YODnUPNpQ0C2lQ6cb3Pfv3f6OQQ/4fBl
7dSZug4Rp4yObLyG4EPcieBXNANj9JWfg8S8OM3TH/QcvgCNnaUPDe80fYel
Lzz0/ici+Ftbai5sPojgL9kLjInP/hB75fXgfH2tlcIXjujA+Q0sR/sNxbUd
Xmxfz/x8ib9D+b75wCjShJij5u/wYfkxb/OX6g5rtiXV31zq51AozftA94Iq
PLw6HBOeXliE4IP9PwvBNzEGAVUHfu6tyyrFA+B8AK4LT3E=
             "]]}},
          AspectRatio->Automatic,
          BaselinePosition->Scaled[0.2712686814503587],
          ImageSize->{132.98781569115818`, 39.076861768368616`},
          PlotRange->{{0., 66.49000000000001}, {0., 19.54}}],
         StripOnInput->False,
         FontFamily->"TeXGyrePagella",
         FontSize->12],
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontFamily->"Helvetica",
        FontColor->GrayLevel[0]],
       TraditionalForm], 
      Offset[{0., 2.}, {5.719298325210676, 0.1506896509007459}], 
      ImageScaled[{0, 0}]], InsetBox[
      FormBox[
       StyleBox[
        StyleBox[
         GraphicsBox[
          {Thickness[0.03077870113881194], 
           FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1,
             0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJdIGYC4gsv+JLSuSQdptSGs/y3lnUQqZxUcvaJOJwf
pRohc26PuEPAfaPlp5NkHEwcr9QyBIk7pJewbzReKulwBgzEHFznqcQa35Rw
8FhzdDlDhZhDGhhIOOwItor4f1wYzmeWcZo6K1YIzq//bVVwzoMZzofYz+og
1m68f1azpIP6J5WXs05yO0SIb7/IME8GYp8PH9RcWYe1Qjp86XViDh8WrVc4
66HkYAwGkg4XbuWKz+pWhvPzFjPuYf2kCudXRKwwPbtbw+Ge+b5vZy6JOFzI
j2c/N1PLYQ3YPD44/+u+j1vTw5jh/Jlg8NP+De8+g5laGnB+mb+cWBavGpw/
5Rtb/IwzKg6xeo+sDV8zOMD4EPsZ4fwt5j8OpWgxw/kQ/ayQ8FBThfP1Jiz4
YfgMwX/xe+XHS71qDgq7FuxLPcfscELTatLp/2oO3I58XjM0GeF86XlxmqcD
GOB8mY1i85kUEPzeiG5/xg3/7TPzP7SeFFF3SAXZu4zRIeCWdE3iJQ0HcPo4
xeZgfu1orgmDlgOHRYuW6W8eOJ8/FpQyhOB8E7D/RB2Sz8R6n3DXgPM3qD5p
ngcMHxifmW+h19l/yg7uoPRyQ8jhjqbsmv/GSg7Tu3/4nZESgJqrAA/PGFA6
jBGD82HmQNKfONxcAJ+pI7A=
            "]], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
              3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
             3, 3}, {1, 3, 3}}, {{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
             3}}}, {CompressedData["
1:eJxTTMoPSmViYGBQBmIQPcd40RbzGeoOK769rDjTIOUA4194wZeUfkrKwcQY
CIrVHVIijkrPZJd22HKibN/8KAR/ziLlnX/cEfw8oeYDpxzVHd605XYb/ZZy
2GL+41AKl7rDGRDokXI4oWk16XS9qsO7KXzX/leKOQhmf9RkMFN2WPHCQ+//
QVGH87dyxWd5K8H5Z4Nli4zfKMD5xmCg4FDzdqYq4ytxOL9BKO3Wv1JpOH8p
SL2iDJxvoDrpRWqIrEP4hDSdWX0KcPEHrvGOsy4qwvm7X2h7GJcpIfTN1JKY
KqLicNq1Rj3NVsFB4y3vPgNLVYeZYKDgcKXipZohh7pDiU3aAiM/RUh4Gas7
JIPCY7sSnM9/7b/lGXVlOP9ifjz7OUsVB7UnzfPOeqlBxVUdGliO9htuV4Hz
9387M4nBVAnOb9dbkT/TWNZB2X/SuplvlOD8u+b7vp0JkoXzIeEo4aB87VEw
A48CJPzPiDiUH97mOtNWCc7PYMhvZGlVhfNh8f//Y9xWo4eSDujpAwDd6dsl

             "], {{11.2832, 9.60469}, {11.2832, 8.299999999999999}, {
             9.370310000000002, 8.299999999999999}, {8.868360000000001, 
             8.299999999999999}, {8.366019999999999, 8.299999999999999}, {
             8.880079999999998, 10.213299999999998`}, {10.015999999999998`, 
             10.399999999999999`}, {10.398400000000002`, 
             10.399999999999999`}, {10.9246, 10.399999999999999`}, {11.2832, 
             10.0766}, {11.2832, 9.60469}}}], 
           FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1,
             0}, {1, 3, 3}}}, {{{18.165999999999997`, 12.1996}, {
            18.165999999999997`, 12.3996}, {17.990599999999997`, 12.3996}, {
            17.878899999999998`, 12.3996}, {13.296100000000003`, 12.3996}, {
            13.184800000000003`, 12.3996}, {13.009399999999998`, 12.3996}, {
            13.009399999999998`, 12.1996}, {13.009399999999998`, 
            11.999600000000001`}, {13.184800000000003`, 
            11.999600000000001`}, {13.296100000000003`, 
            11.999600000000001`}, {17.878899999999998`, 
            11.999600000000001`}, {17.990599999999997`, 
            11.999600000000001`}, {18.165999999999997`, 
            11.999600000000001`}, {18.165999999999997`, 12.1996}}}], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJtIGYC4l8xuUf/TTJzKPOXE8viVXOA8Q+1LQ8/ZaTm
oPAlJ6y2zszhxK4dvWwBag5/Vn685FuE4Ast3XtQPA3BZwCBBDOHX29fH7B0
VnNomXd21flQMweNup6d2ZpqDgZaK4UvbDF1mAkGKg6Pjs/YPe2CCZy/QS9v
MeMaBN9G58qsZ7YIvnd1s77PM2MHialXODOUVOH8F1na36bHqsH5oj1er1hE
1B1OlO2bL8Vv4rBp7vvlx05rOJRsFf19Os/E4QwYaDrw+a+fknrCxOGGdE2i
0VYth7U34sv89Uwd/oOBlgNLGJ/uploEXxDk32kIPtC0dyc/mzpURKwwPftb
y2HOM9nlLzTMHA6IqwWzNms5FGVMfFtz3tThjNGRjXp5Wg4mxkCw2dTBphKo
4a0mnM/jplrKNAvBP9JvWK6rqOkwYwJ/ldlrmH0aDiBveLObwfnLXnjo/RdE
8MHh32DmUCjN+0BXQBPO5wH5k0MLzl/RFOg5l0HbgePngvTNv0wd0tNAQNvh
z7fSB3MaEXwJj4A/EskmcP6Ghy+nbvIBhj8oYIw04fwvXpFtFt/U4HzTs9Z+
FwtVHWQt0l0yzxtD/GWsAklP60zg/LOSgbek35jC+bD0t+tW19/U66oO6OkT
AASsKvI=
            "]], 
           FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJRIGYC4jMg4GPlYPxsneoTZgMHGF/+S05YrZyBw4fk
M7HeFkB5MDBweJ6l/W26LIIPVv/HEs7/Hvx46ewvlg5bzH8cSpEycIhRcPyY
/MbS4cvOW11/WQ0cHEzjdnnymDt02njuShNSdGAAA3OH2Qqv7BhuKsD5K769
rDhzAcG/vegM28wjCD5De8DStH4FhzsZDPmNIuYO6WkgoODwJHHhNRN9BB+s
PADBv1LxUs0wwtwhJeKo9MzpCg4Fa7pvZySYO4T8LrFJO6Dg0DM9T6jZwcqB
w021lGmXPjw8cjh/Lkj/jODbNz06PuM3gg8LPwDpKYUD
            "]], 
           FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1,
             0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3,
             3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3,
             3}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJdIGYC4pp125LqZ9o5PIoQ337RQd2hZqmOs0w0gr/X
YKaWRKidg2iP1yuWL2oOC1y3ff7rYufw41DKqgQTNYcX29czP9exc7iQdvV5
1mtVB9NOx4SnCnYOZ8BA1WF7L9sHsQ5bON+96Cf/y3QE/+4+vjnGTDZw/gPu
ySubBG0dZswEgp3qDgHqCzo3GNo6fPGKbLP4pu7Av3TvQfE2WwfHpkfHZ1Rr
OOhMWPDDcJmtg2+SQITlFg2Hu4VdfU+U7BxqPm0IyJ6l6QDzX33WnpLJFVpw
/pWKl2qGL7Th/O0XGe4xndR1YAnj09101tbhPxjoOazpvp3BcN4Gzp9vo3Nl
1jVrON/EGASsHWp/WxWc69CF83ncVEuZpHTg/OO7dvSyBWg7/Pdp4fWvt3b4
E5N79J+RtsMb3n0GM2ch+O1fbl9vPIzgQ+yxdliv+qR5Xi6CnyvUfOAUow6c
P+UbW/yMMzoO66ekdiSvRfDB4TgTwf8OpHyuWjv4XJwY809Zz+FJ4sJrJvE2
UHV6Dr4g8cMIfg7nzwXpzbZwvnt1s77PM1uIv4J14fyU2DtuzD+04fwt5sAU
4qXlcCE/nv2cp63Dyo+XgFGkCYlnHxsHpds/67Jk1B1A3tzkbe2wxM9BOJFZ
FR5ewNiSYLmmAudvAPn/LIKfBgYqDqDoeBZrB+cDALbNTGw=
            "]]},
          AspectRatio->Automatic,
          BaselinePosition->Scaled[0.307966429596046],
          ImageSize->{64.98345205479451, 34.42040348692404},
          PlotRange->{{0., 32.49}, {0., 17.21}}],
         StripOnInput->False,
         FontFamily->"TeXGyrePagella",
         FontSize->12],
        StripOnInput->False,
        LineColor->GrayLevel[0],
        FrontFaceColor->GrayLevel[0],
        BackFaceColor->GrayLevel[0],
        GraphicsColor->GrayLevel[0],
        FontFamily->"Helvetica",
        FontColor->GrayLevel[0]],
       TraditionalForm], 
      Offset[{0., 2.}, {4.237299057959826, 0.23301430295203357`}], 
      ImageScaled[{0, 0}]]}}, 
   ArrowBox[{{5.696911548056289, 0.17436364638019525`}, {4.899945174731057, 
    0.09783642361164518}}]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     StyleBox[
      GraphicsBox[{
        Thickness[0.14224751066856328`], 
        StyleBox[{
          
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYC4g0KZyNM/oo7qDxpnne2S8oBxm9RYFc9c0XK
wcQYCDaLO7TbeO5KE5J2+PN4b1ZqE4IfIb79IkMcgm/ieKWWIUjcQSD7oyYD
m7TDgVpZi/QnYg7uu9I+nZ0m5TB7JhDcFHaIUY2QOVcj5rDF/MehlFV8DqLt
xvtnHRZ1KDm8zXUmLzecv05Ihy+9jgXOT08DASaHJC+Vi6dXSMD5MPthfP/7
RstPH5Jx8Ls4MeYfM4uDq2op06wdCg59Ed3+jAXsDsr+k9bNjFFySACZ84LT
gZlvodfZOmWH8y/4ktK5+B3OgIGKgzjI3mYhOD/47eWPMxSF4XwmkL59og5P
Lyjd/rlPxeGB+b5vZzaJOXyQjq9Om6nscEdTds3/y6JwvioonLMQ/F2Jtxed
OSbioAJyj4+yQ8jvEpu0BhGI+3SUHdawdB+e+V8Ywj+jBOfveaHtYZyGxn+m
6GCoOulF6hYRh/dg8xUdXOepxBrPFIXzXSY0C6XtEoPzIfrFHdxB4SOhBOfv
BrlLTBnOTzkT633CXcWh4mL4hLQzopB0YawKCY9GITQ+B5wfBOIz/rBPBUXL
MUU4/+9/INgvA+fflK5JNJoq4ZDdtOI3gwojNHxFHOaA0wsXnL83v+btzKfC
cD4svQJFVRlfSTqgp2cAH+ZAVg==
           "]]}, 
         Thickness[0.14224751066856328`], StripOnInput -> False]}, {
       ImageSize -> {14.061011207970111`, 32.67741967621419}, 
        ImageSize -> {7.0305056039850555`, 16.338709838107096`}, 
        BaselinePosition -> Scaled[0.32439307852814453`], 
        ImageSize -> {8., 17.}, PlotRange -> {{0., 7.03}, {0., 16.34}}, 
        AspectRatio -> Automatic}], {
      FontFamily -> "TeXGyrePagella", FontSize -> 12}, StripOnInput -> False],
      TraditionalForm], 
    FormBox[
     StyleBox[
     "\"Failure Prb.\"", {FontFamily -> "TeXGyrePagella", FontSize -> 12}, 
      StripOnInput -> False], TraditionalForm]},
  AxesOrigin->{4., 0.02},
  AxesStyle->GrayLevel[0],
  BaseStyle->{FontFamily -> "TeXGyrePagella", FontSize -> 12},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameStyle->GrayLevel[0],
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  FrameTicksStyle->GrayLevel[0],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0], 
    AbsoluteThickness[1], 
    AbsoluteDashing[{1, 2}]],
  ImagePadding->{{27.462585, 22.333333}, {9.335188, 23.666667}},
  LabelStyle->{FontFamily -> "Helvetica", 
    GrayLevel[0]},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->{{3.9166666666666665`, 8.083333333333334}, {
   0.0017826122385711622`, 0.35110508883353525`}},
  PlotRangeClipping->True,
  PlotRangePadding->Automatic,
  Ticks->{Automatic, Automatic},
  TicksStyle->GrayLevel[0]]], "Input",
 CellChangeTimes->{3.7112838493868313`*^9}]
},
WindowSize->{1924, 1088},
WindowMargins->{{Automatic, 341}, {330, Automatic}},
Magnification:>3. Inherited,
FrontEndVersion->"10.4 for Linux x86 (64-bit) (April 11, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 514, 11, 211, "Input"],
Cell[CellGroupData[{
Cell[1097, 35, 279, 7, 195, "Input"],
Cell[1379, 44, 242, 6, 208, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1658, 55, 778, 18, 135, "Input"],
Cell[2439, 75, 17407, 340, 723, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19883, 420, 148, 3, 135, "Input"],
Cell[20034, 425, 102, 3, 216, "Output"]
}, Open  ]],
Cell[20151, 431, 117, 2, 142, "Input"],
Cell[CellGroupData[{
Cell[20293, 437, 1068, 26, 372, "Input"],
Cell[21364, 465, 343, 5, 135, "Output"],
Cell[21710, 472, 379, 7, 194, "Output"],
Cell[22092, 481, 379, 7, 226, "Output"],
Cell[22474, 490, 378, 6, 135, "Output"],
Cell[22855, 498, 360, 5, 135, "Output"]
}, Open  ]],
Cell[23230, 506, 2998, 81, 726, "Input"],
Cell[26231, 589, 30904, 557, 762, InheritFromParent]
}
]
*)



==> figures/newcomp.sh <==
for file in ./*.mp
do
    mpost -tex=latex $file
    mpost -tex=latex $file
done
mv ./* ../figures/
mv ../figures/*.mp .
mv ../figures/*.sh .
mv ../figures/*.cls .


==> mpsrc/compile.sh <==
shopt -s extglob
for file in ./!(latexmp).mp
do
    mpost -tex=latex $file
    mpost -tex=latex $file
done
mv ./* ../figures/
mv ../figures/*.mp .
mv ../figures/*.sh .
mv ../figures/*.cls .


==> mpsrc/newcomp.sh <==
for file in ./*.mp
do
    mpost -tex=latex $file
    mpost -tex=latex $file
done
mv ./* ../figures/
mv ../figures/*.mp .
mv ../figures/*.sh .
mv ../figures/*.cls .

